Pessimal packing shapes

We address the question of which convex shapes, when packed as densely as possible under certain restrictions, fill the least space and leave the most empty space. In each different dimension and under each different set of restrictions, this question is expected to have a different answer or perhaps no answer at all. As the problem of identifying global minima in most cases appears to be beyond current reach, in this paper we focus on local minima. We review some known results and prove these new results: in two dimensions, the regular heptagon is a local minimum of the double-lattice packing density, and in three dimensions, the directional derivative (in the sense of Minkowski addition) of the double-lattice packing density at the point in the space of shapes corresponding to the ball is in every direction positive.

==> heptagon.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    303742,       9315]
NotebookOptionsPosition[    293215,       8998]
NotebookOutlinePosition[    293551,       9013]
CellTagsIndexPosition[    293508,       9010]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This notebook gives an implementation of the calculation performed in Section \
2 of the paper Pessimal Packing Shapes, with arXiv eprint ID 1305.0289\
\>", "Input",
 CellChangeTimes->{{3.6271364917451687`*^9, 3.627136583250613*^9}},
 FormatType->"TextForm"],

Cell["\<\
Simplification rules for the extension field Q (u, v):\
\>", "Input",
 CellChangeTimes->{{3.6271366061034803`*^9, 3.6271366318046494`*^9}},
 FormatType->"TextForm"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"u", "=."}], ";", 
  RowBox[{"u2", "=", 
   RowBox[{
    SuperscriptBox["u", "2"], "-", 
    SuperscriptBox["v", "2"]}]}], ";", 
  RowBox[{"u3", "=", 
   RowBox[{
    RowBox[{"u", " ", "u2"}], "-", 
    RowBox[{"v", " ", "v2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "=."}], ";", 
  RowBox[{"v2", "=", 
   RowBox[{"2", "u", " ", "v"}]}], ";", 
  RowBox[{"v3", "=", 
   RowBox[{
    RowBox[{"u", " ", "v2"}], "+", 
    RowBox[{"u2", " ", "v"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.571596207804596*^9, 3.5715962297122498`*^9}, {
  3.571596262822796*^9, 3.5715962942014027`*^9}, {3.5715963293667803`*^9, 
  3.571596330614635*^9}, {3.6267869584177427`*^9, 3.626786974647106*^9}, {
  3.626787447732737*^9, 3.62678744954797*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"unn", "[", "n_", "]"}], "=", 
   RowBox[{
    SuperscriptBox["u", 
     RowBox[{"n", "-", 
      RowBox[{"3", 
       RowBox[{"Floor", "[", 
        RowBox[{"n", "/", "3"}], "]"}]}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{"4", "u"}], "-", 
         RowBox[{"4", 
          SuperscriptBox["u", "2"]}]}], "8"]}], ")"}], 
     RowBox[{"Floor", "[", 
      RowBox[{"n", "/", "3"}], "]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"unn", "[", "1", "]"}], "=", "u"}], ";", 
  RowBox[{
   RowBox[{"unn", "[", "2", "]"}], "=", 
   SuperscriptBox["u", "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smp0", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"#", "//", "Expand"}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["u", "n_"], "\[Rule]", 
         RowBox[{"unn", "[", "n", "]"}]}], "}"}]}], "//", "Simplify"}], ")"}],
     "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smpt", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"#", "//", "Expand"}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["u", "n_"], "\[Rule]", 
        RowBox[{"unn", "[", "n", "]"}]}], "}"}]}], ")"}], "&"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"smp", "=", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Simplify", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["u", "2"], "+", 
             SuperscriptBox["v", "2"]}], "\[Equal]", "1"}], ",", 
           RowBox[{
            RowBox[{"1", "-", 
             RowBox[{"4", "u"}], "-", 
             RowBox[{"4", 
              SuperscriptBox["u", "2"]}], "+", 
             RowBox[{"8", 
              SuperscriptBox["u", "3"]}]}], "\[Equal]", "0"}], ",", 
           RowBox[{"u", ">", "0"}], ",", 
           RowBox[{"v", ">", "0"}]}], "}"}]}]}], "]"}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{"v", "\[Rule]", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["u", "2"]}]]}], "}"}]}], "]"}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"smp2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"smp", "[", 
         RowBox[{"Expand", "[", 
          RowBox[{"#1", " ", 
           RowBox[{"(", 
            RowBox[{"#2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"u", "\[Rule]", 
                RowBox[{"-", "u2"}]}], ",", 
               RowBox[{
                SqrtBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox["u", "2"]}]], "\[Rule]", "1"}]}], "}"}]}], 
            ")"}], 
           RowBox[{"(", 
            RowBox[{"#2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"u", "\[Rule]", "u3"}], ",", 
               RowBox[{
                SqrtBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox["u", "2"]}]], "\[Rule]", "1"}]}], "}"}]}], 
            ")"}]}], "]"}], "]"}], "/", 
        RowBox[{"smp", "[", 
         RowBox[{"Expand", "[", 
          RowBox[{"#2", " ", 
           RowBox[{"(", 
            RowBox[{"#2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"u", "\[Rule]", 
                RowBox[{"-", "u2"}]}], ",", 
               RowBox[{
                SqrtBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox["u", "2"]}]], "\[Rule]", "1"}]}], "}"}]}], 
            ")"}], 
           RowBox[{"(", 
            RowBox[{"#2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"u", "\[Rule]", "u3"}], ",", 
               RowBox[{
                SqrtBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox["u", "2"]}]], "\[Rule]", "1"}]}], "}"}]}], 
            ")"}]}], "]"}], "]"}]}], "//", "Simplify"}], ")"}], "&"}], "[", 
    RowBox[{
     RowBox[{"Numerator", "[", "#", "]"}], ",", 
     RowBox[{"Denominator", "[", "#", "]"}]}], "]"}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"Np", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"{", 
       RowBox[{"u", "\[Rule]", 
        RowBox[{"Cos", "[", 
         RowBox[{"Pi", "/", "7"}], "]"}]}], "}"}]}], "//", "N"}], ")"}], 
   "&"}]}]}], "Input",
 CellChangeTimes->{{3.571596898641411*^9, 3.571596903707765*^9}, {
   3.571600002321712*^9, 3.571600036599799*^9}, {3.5716003984223146`*^9, 
   3.571600401552054*^9}, {3.571601096612361*^9, 3.5716010968463297`*^9}, {
   3.571612093216468*^9, 3.5716121158716097`*^9}, {3.571841006268074*^9, 
   3.571841007068337*^9}, 3.5722242664988537`*^9, 3.572226736359828*^9, {
   3.626786981398491*^9, 3.626787079547649*^9}, {3.62705923753985*^9, 
   3.6270593558738956`*^9}, {3.627059434616384*^9, 3.627059518042704*^9}, {
   3.627060261104656*^9, 3.627060274550379*^9}, {3.627060383952332*^9, 
   3.6270603958174*^9}, 3.6270604752847557`*^9, {3.627060621488605*^9, 
   3.627060627615499*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"#1", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["u", "2"], "+", 
           SuperscriptBox["v", "2"]}], "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "u"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "3"]}]}], "\[Equal]", "0"}], ",", 
         RowBox[{"u", ">", "0"}], ",", 
         RowBox[{"v", ">", "0"}]}], "}"}]}]}], "]"}], "/.", 
    "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"v", "\[Rule]", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["u", "2"]}]]}], "}"}]}], "]"}], "&"}]], "Output",
 CellChangeTimes->{
  3.571596904900917*^9, {3.571600017372121*^9, 3.571600036920974*^9}, 
   3.571600402289747*^9, 3.5716098628641853`*^9, 3.571610641717648*^9, 
   3.571610733213575*^9, 3.571612116363255*^9, 3.571676129929563*^9, 
   3.57169736163006*^9, 3.571747434846807*^9, 3.571837112238718*^9, 
   3.5718410076340103`*^9, 3.5718470161705227`*^9, 3.572224028573214*^9, 
   3.57222426700947*^9, 3.572225822147565*^9, 3.572226738022997*^9, 
   3.572299540994195*^9, 3.6267866739520082`*^9, 3.626787075836048*^9, 
   3.626787421025346*^9, {3.626787453487359*^9, 3.626787478948954*^9}, 
   3.626804894119473*^9, 3.626827161849369*^9, 3.6270584634508333`*^9, 
   3.627059136897175*^9, {3.627059343741201*^9, 3.627059356369453*^9}, 
   3.627059483284575*^9, 3.627059519606125*^9, 3.6270599995769444`*^9, 
   3.627060285305251*^9, 3.6270603968222437`*^9, 3.6270604756894817`*^9, 
   3.627060628758666*^9, 3.627137195822268*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      FractionBox[
       RowBox[{"smp", "[", 
        RowBox[{"Expand", "[", 
         RowBox[{"#1", " ", 
          RowBox[{"(", 
           RowBox[{"#2", "/.", "\[InvisibleSpace]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"u", "\[Rule]", 
               RowBox[{"-", "u2"}]}], ",", 
              RowBox[{
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["u", "2"]}]], "\[Rule]", "1"}]}], "}"}]}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"#2", "/.", "\[InvisibleSpace]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"u", "\[Rule]", "u3"}], ",", 
              RowBox[{
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["u", "2"]}]], "\[Rule]", "1"}]}], "}"}]}], 
           ")"}]}], "]"}], "]"}], 
       RowBox[{"smp", "[", 
        RowBox[{"Expand", "[", 
         RowBox[{"#2", " ", 
          RowBox[{"(", 
           RowBox[{"#2", "/.", "\[InvisibleSpace]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"u", "\[Rule]", 
               RowBox[{"-", "u2"}]}], ",", 
              RowBox[{
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["u", "2"]}]], "\[Rule]", "1"}]}], "}"}]}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"#2", "/.", "\[InvisibleSpace]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"u", "\[Rule]", "u3"}], ",", 
              RowBox[{
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["u", "2"]}]], "\[Rule]", "1"}]}], "}"}]}], 
           ")"}]}], "]"}], "]"}]], "]"}], "&"}], ")"}], "[", 
   RowBox[{
    RowBox[{"Numerator", "[", "#1", "]"}], ",", 
    RowBox[{"Denominator", "[", "#1", "]"}]}], "]"}], "&"}]], "Output",
 CellChangeTimes->{
  3.571596904900917*^9, {3.571600017372121*^9, 3.571600036920974*^9}, 
   3.571600402289747*^9, 3.5716098628641853`*^9, 3.571610641717648*^9, 
   3.571610733213575*^9, 3.571612116363255*^9, 3.571676129929563*^9, 
   3.57169736163006*^9, 3.571747434846807*^9, 3.571837112238718*^9, 
   3.5718410076340103`*^9, 3.5718470161705227`*^9, 3.572224028573214*^9, 
   3.57222426700947*^9, 3.572225822147565*^9, 3.572226738022997*^9, 
   3.572299540994195*^9, 3.6267866739520082`*^9, 3.626787075836048*^9, 
   3.626787421025346*^9, {3.626787453487359*^9, 3.626787478948954*^9}, 
   3.626804894119473*^9, 3.626827161849369*^9, 3.6270584634508333`*^9, 
   3.627059136897175*^9, {3.627059343741201*^9, 3.627059356369453*^9}, 
   3.627059483284575*^9, 3.627059519606125*^9, 3.6270599995769444`*^9, 
   3.627060285305251*^9, 3.6270603968222437`*^9, 3.6270604756894817`*^9, 
   3.627060628758666*^9, 3.6271371959524508`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{"#1", "/.", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"u", "\[Rule]", 
      RowBox[{"Cos", "[", 
       FractionBox["\[Pi]", "7"], "]"}]}], "}"}]}], "]"}], "&"}]], "Output",
 CellChangeTimes->{
  3.571596904900917*^9, {3.571600017372121*^9, 3.571600036920974*^9}, 
   3.571600402289747*^9, 3.5716098628641853`*^9, 3.571610641717648*^9, 
   3.571610733213575*^9, 3.571612116363255*^9, 3.571676129929563*^9, 
   3.57169736163006*^9, 3.571747434846807*^9, 3.571837112238718*^9, 
   3.5718410076340103`*^9, 3.5718470161705227`*^9, 3.572224028573214*^9, 
   3.57222426700947*^9, 3.572225822147565*^9, 3.572226738022997*^9, 
   3.572299540994195*^9, 3.6267866739520082`*^9, 3.626787075836048*^9, 
   3.626787421025346*^9, {3.626787453487359*^9, 3.626787478948954*^9}, 
   3.626804894119473*^9, 3.626827161849369*^9, 3.6270584634508333`*^9, 
   3.627059136897175*^9, {3.627059343741201*^9, 3.627059356369453*^9}, 
   3.627059483284575*^9, 3.627059519606125*^9, 3.6270599995769444`*^9, 
   3.627060285305251*^9, 3.6270603968222437`*^9, 3.6270604756894817`*^9, 
   3.627060628758666*^9, 3.6271371960240517`*^9}]
}, Open  ]],

Cell["\<\
Regular heptagon M and its least-area half-length parallelogram:\
\>", "Input",
 CellChangeTimes->{{3.6271366061034803`*^9, 3.6271366657709618`*^9}, {
  3.627136703674653*^9, 3.627136704515065*^9}},
 FormatType->"TextForm"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"R", "=", 
   RowBox[{"(", GridBox[{
      {"u2", 
       RowBox[{"-", "v2"}]},
      {"v2", "u2"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{
    RowBox[{"(", GridBox[{
       {"1", "0"},
       {"u2", "v2"},
       {
        RowBox[{"-", "u3"}], "v3"},
       {
        RowBox[{"-", "u"}], "v"},
       {
        RowBox[{"-", "u"}], 
        RowBox[{"-", "v"}]},
       {
        RowBox[{"-", "u3"}], 
        RowBox[{"-", "v3"}]},
       {"u2", 
        RowBox[{"-", "v2"}]}
      }], ")"}], "//", "smp"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.557176215070649*^9, 3.55717627518801*^9}, {
   3.570299042510231*^9, 3.570299042859911*^9}, {3.571595051968755*^9, 
   3.571595123566942*^9}, {3.5715951969488897`*^9, 3.5715952027161837`*^9}, {
   3.5715952545235233`*^9, 3.571595301668973*^9}, {3.571595894858033*^9, 
   3.571595895792844*^9}, {3.571841878825737*^9, 3.5718418838676023`*^9}, {
   3.572224123689506*^9, 3.572224129702466*^9}, 3.572224290364934*^9, {
   3.626786678348881*^9, 3.626786721118238*^9}, {3.626787427927424*^9, 
   3.626787430270576*^9}, {3.6267887738579063`*^9, 3.626788777790223*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"7", "/", "4"}], ")"}], "-", 
    RowBox[{"2", 
     SuperscriptBox["u", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "+", 
    SuperscriptBox["u", "2"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.626786766844788*^9, 3.626786799908997*^9}, {
  3.626786943231456*^9, 3.626786944762212*^9}, {3.626787434632937*^9, 
  3.6267874372376738`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "a"}], ")"}], 
       RowBox[{"M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "+", 
      RowBox[{"a", " ", 
       RowBox[{"M", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "b"}], ")"}], 
       RowBox[{"M", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "+", 
      RowBox[{"b", " ", 
       RowBox[{"M", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "b"}], ")"}], 
       RowBox[{"M", "[", 
        RowBox[{"[", "6", "]"}], "]"}]}], "+", 
      RowBox[{"b", " ", 
       RowBox[{"M", "[", 
        RowBox[{"[", "5", "]"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "a"}], ")"}], 
       RowBox[{"M", "[", 
        RowBox[{"[", "7", "]"}], "]"}]}], "+", 
      RowBox[{"a", " ", 
       RowBox[{"M", "[", 
        RowBox[{"[", "6", "]"}], "]"}]}]}]}], "}"}], "//", 
   "smp2"}]}]], "Input",
 CellChangeTimes->{{3.6267868374478397`*^9, 3.626786951175239*^9}, {
  3.626787611801752*^9, 3.6267876362892714`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["11", "8"], "+", 
      FractionBox[
       RowBox[{"7", " ", "u"}], "4"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"]}]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["u", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "-", 
        RowBox[{"2", " ", "u"}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["u", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["7", "8"], "+", 
      FractionBox[
       RowBox[{"5", " ", "u"}], "4"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"]}]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["u", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "-", 
        RowBox[{"2", " ", "u"}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["u", "2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["7", "8"], "+", 
      FractionBox[
       RowBox[{"5", " ", "u"}], "4"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"]}]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "u"}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["u", "2"]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["u", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["11", "8"], "+", 
      FractionBox[
       RowBox[{"7", " ", "u"}], "4"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"]}]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "u"}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["u", "2"]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["u", "2"]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.626786900934024*^9, 3.626786951726581*^9}, {
   3.626787439433344*^9, 3.626787483229315*^9}, 3.62678763684937*^9, 
   3.626788780360489*^9, 3.626804897151095*^9, 3.62682716502323*^9, 
   3.627058475786416*^9, 3.6270591398261633`*^9, 3.6270600034270067`*^9, 
   3.627137199416438*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"[", "4", "]"}], "]"}], "-", 
   RowBox[{"p", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "//", "smp2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "-", 
   RowBox[{"p", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "//", "smp2"}], "\[IndentingNewLine]", 
 RowBox[{"DM", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "1"}], "]"}], "]"}], "-", 
      RowBox[{"p", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}], "-", 
      RowBox[{"p", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "2"}], "]"}], "]"}]}], ")"}]}], "//", 
   "smp2"}]}], "\[IndentingNewLine]", 
 RowBox[{"AM", "=", 
  RowBox[{"7", "u", 
   SqrtBox[
    RowBox[{"1", "-", 
     SuperscriptBox["u", "2"]}]]}]}]}], "Input",
 CellChangeTimes->{{3.626787497362958*^9, 3.626787533827848*^9}, {
  3.626787645922305*^9, 3.626787702757283*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"1", "+", "u"}], "2"], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.626787512815036*^9, 3.626787534232373*^9}, 
   3.626787639837188*^9, {3.626787671554854*^9, 3.6267877040826693`*^9}, 
   3.626788781219432*^9, 3.6268048980608683`*^9, 3.626827165695159*^9, 
   3.627058476932517*^9, 3.627059140422118*^9, 3.627060005023282*^9, 
   3.627137199996784*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["u", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "-", 
      RowBox[{"2", " ", "u"}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["u", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.626787512815036*^9, 3.626787534232373*^9}, 
   3.626787639837188*^9, {3.626787671554854*^9, 3.6267877040826693`*^9}, 
   3.626788781219432*^9, 3.6268048980608683`*^9, 3.626827165695159*^9, 
   3.627058476932517*^9, 3.627059140422118*^9, 3.627060005023282*^9, 
   3.627137200069064*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  SqrtBox[
   RowBox[{"1", "-", 
    SuperscriptBox["u", "2"]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "19"}], "+", 
    RowBox[{"2", " ", "u"}], "+", 
    RowBox[{"56", " ", 
     SuperscriptBox["u", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.626787512815036*^9, 3.626787534232373*^9}, 
   3.626787639837188*^9, {3.626787671554854*^9, 3.6267877040826693`*^9}, 
   3.626788781219432*^9, 3.6268048980608683`*^9, 3.626827165695159*^9, 
   3.627058476932517*^9, 3.627059140422118*^9, 3.627060005023282*^9, 
   3.627137200140554*^9}],

Cell[BoxData[
 RowBox[{"7", " ", "u", " ", 
  SqrtBox[
   RowBox[{"1", "-", 
    SuperscriptBox["u", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.626787512815036*^9, 3.626787534232373*^9}, 
   3.626787639837188*^9, {3.626787671554854*^9, 3.6267877040826693`*^9}, 
   3.626788781219432*^9, 3.6268048980608683`*^9, 3.626827165695159*^9, 
   3.627058476932517*^9, 3.627059140422118*^9, 3.627060005023282*^9, 
   3.6271372001418533`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ADM", "=", 
  RowBox[{
   RowBox[{"AM", "/", 
    RowBox[{"(", 
     RowBox[{"2", "DM"}], ")"}]}], "//", "smp2"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AM", "/", 
   RowBox[{"(", 
    RowBox[{"2", "DM"}], ")"}]}], "//", "Np"}]}], "Input",
 CellChangeTimes->{{3.626786797459764*^9, 3.626786830405682*^9}, {
   3.626787491750906*^9, 3.626787494247602*^9}, 3.626787648345685*^9, {
   3.6267877167381067`*^9, 3.626787742241415*^9}, {3.627059371767517*^9, 
   3.627059428297017*^9}, {3.627059486320032*^9, 3.6270594872459917`*^9}, {
   3.62705952616887*^9, 3.6270595272931423`*^9}, 3.627060013994416*^9, {
   3.627060096809844*^9, 3.627060097905786*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["2", "97"]}], " ", 
  RowBox[{"(", 
   RowBox[{"111", "-", 
    RowBox[{"492", " ", "u"}], "+", 
    RowBox[{"356", " ", 
     SuperscriptBox["u", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.626787724483218*^9, 3.626787742756978*^9}, 
   3.626788782692768*^9, 3.626804901543754*^9, 3.6268271690955763`*^9, 
   3.627058480639892*^9, 3.62705914159359*^9, {3.627059382161578*^9, 
   3.6270594086378107`*^9}, 3.627059488327764*^9, {3.627059522646734*^9, 
   3.6270595277076073`*^9}, 3.627060014501625*^9, 3.6270601000205708`*^9, 
   3.627137201829104*^9}],

Cell[BoxData["0.892690686126508`"], "Output",
 CellChangeTimes->{{3.626787724483218*^9, 3.626787742756978*^9}, 
   3.626788782692768*^9, 3.626804901543754*^9, 3.6268271690955763`*^9, 
   3.627058480639892*^9, 3.62705914159359*^9, {3.627059382161578*^9, 
   3.6270594086378107`*^9}, 3.627059488327764*^9, {3.627059522646734*^9, 
   3.6270595277076073`*^9}, 3.627060014501625*^9, 3.6270601000205708`*^9, 
   3.627137201831712*^9}]
}, Open  ]],

Cell["\<\
Theorem 1: non regular heptagon M'\
\>", "Input",
 CellChangeTimes->{{3.6271366061034803`*^9, 3.6271366318046494`*^9}, {
  3.627136679460244*^9, 3.627136698507105*^9}, {3.6271383661643953`*^9, 
  3.627138375291959*^9}},
 FormatType->"TextForm"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"zz", "=", 
   RowBox[{"(", GridBox[{
      {"x0", "y0"},
      {"x1", "y1"},
      {"x2", "y2"},
      {"x3", "y3"},
      {"x4", "y4"},
      {"x5", "y5"},
      {"x6", "y6"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Mp", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"MatrixPower", "[", 
       RowBox[{"R", ",", 
        RowBox[{"i", "-", "1"}]}], "]"}], ".", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"zz", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
        RowBox[{"zz", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}], "//", 
   "smp2"}]}]}], "Input",
 CellChangeTimes->{{3.6267878465906153`*^9, 3.626787960625272*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", "x0"}], ",", "y0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", "x1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["u", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x1"}], ")"}]}], "-", 
      RowBox[{"2", " ", "u", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["u", "2"]}]], " ", "y1"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "u", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["u", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x1"}], ")"}]}], "-", "y1", "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "2"], " ", "y1"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x2"}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x2", "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]], " ", "y2"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["u", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x2"}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["u", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x2"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", "u"}], ")"}], " ", "y2"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["u", "2"]}], ")"}], " ", "y2"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "u"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x3"}], ")"}]}], "-", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["u", "2"]}]], " ", "y3"}]}], ",", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["u", "2"]}]], "+", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["u", "2"]}]], " ", "x3"}], "-", 
      RowBox[{"u", " ", "y3"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "u"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x4"}], ")"}]}], "+", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["u", "2"]}]], " ", "y4"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["u", "2"]}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x4"}], ")"}]}], "-", 
      RowBox[{"u", " ", "y4"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x5"}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x5", "-", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]], " ", "y5"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["u", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x5"}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["u", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x5"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", "u"}], ")"}], " ", "y5"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["u", "2"]}], ")"}], " ", "y5"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", "x6", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["u", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x6"}], ")"}]}], "+", 
      RowBox[{"2", " ", "u", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["u", "2"]}]], " ", "y6"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "u", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["u", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x6"}], ")"}]}], "-", "y6", "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "2"], " ", "y6"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.626787954995122*^9, 3.6267879617482853`*^9}, 
   3.626788783738731*^9, 3.626804903136055*^9, 3.626827170244049*^9, 
   3.627058484982852*^9, 3.627059142845738*^9, 3.6270595662917624`*^9, 
   3.6270600176399307`*^9, 3.627137204061575*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"r0", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"#", "\[Rule]", "0"}], "&"}], "/@", 
    RowBox[{"Flatten", "[", "zz", "]"}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Mp", "-", "M"}], "/.", "r0"}], "//", "smp2"}]}], "Input",
 CellChangeTimes->{{3.626788741910453*^9, 3.62678875544105*^9}, {
  3.6267887956244907`*^9, 3.6267887965923033`*^9}, {3.626805238861413*^9, 
  3.626805240605617*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x0", "\[Rule]", "0"}], ",", 
   RowBox[{"y0", "\[Rule]", "0"}], ",", 
   RowBox[{"x1", "\[Rule]", "0"}], ",", 
   RowBox[{"y1", "\[Rule]", "0"}], ",", 
   RowBox[{"x2", "\[Rule]", "0"}], ",", 
   RowBox[{"y2", "\[Rule]", "0"}], ",", 
   RowBox[{"x3", "\[Rule]", "0"}], ",", 
   RowBox[{"y3", "\[Rule]", "0"}], ",", 
   RowBox[{"x4", "\[Rule]", "0"}], ",", 
   RowBox[{"y4", "\[Rule]", "0"}], ",", 
   RowBox[{"x5", "\[Rule]", "0"}], ",", 
   RowBox[{"y5", "\[Rule]", "0"}], ",", 
   RowBox[{"x6", "\[Rule]", "0"}], ",", 
   RowBox[{"y6", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6267887561980057`*^9, 3.626788796819659*^9}, 
   3.626804907559692*^9, 3.626805240890087*^9, 3.6268271725039577`*^9, 
   3.627058490761324*^9, 3.627059143223054*^9, 3.6270595703452063`*^9, 
   3.627060019801156*^9, 3.627137206229899*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6267887561980057`*^9, 3.626788796819659*^9}, 
   3.626804907559692*^9, 3.626805240890087*^9, 3.6268271725039577`*^9, 
   3.627058490761324*^9, 3.627059143223054*^9, 3.6270595703452063`*^9, 
   3.627060019801156*^9, 3.627137206231801*^9}]
}, Open  ]],

Cell[TextData[{
 "Constructing the half-length parallelograms of M' corresponding to the \
length ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     RowBox[{"m", "'"}], "0"], 
    SubscriptBox[
     RowBox[{"k", "'"}], "0"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":"
}], "Input",
 CellChangeTimes->{{3.6271366061034803`*^9, 3.6271366318046494`*^9}, {
  3.627136727874155*^9, 3.6271367932862597`*^9}},
 FormatType->"TextForm"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"slvk0", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", "t1"}], ")"}], " ", 
        RowBox[{"M", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", "t1"}], ")"}], 
        RowBox[{"M", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"M", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["u", "2"]}]], 
           RowBox[{
            RowBox[{"2", "u"}], "-", "2"}]], "+", "t2"}], ")"}], " ", 
        RowBox[{
         RowBox[{"(", GridBox[{
            {"0", "1"},
            {
             RowBox[{"-", "1"}], "0"}
           }], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"M", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "-", 
           RowBox[{"M", "[", 
            RowBox[{"[", "5", "]"}], "]"}]}], ")"}]}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t1", ",", "t2"}], "}"}]}], "]"}], "//", "smp2"}]}]], "Input",
 CellChangeTimes->{{3.626788893400807*^9, 3.6267889074984407`*^9}, {
  3.6267890047964907`*^9, 3.6267890544101143`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"t1", "\[Rule]", "0"}], ",", 
    RowBox[{"t2", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.626788907935906*^9, {3.626789005541829*^9, 3.626789056591771*^9}, 
   3.626804911335511*^9, 3.626827173642272*^9, 3.62705849451169*^9, 
   3.6270591443504047`*^9, 3.62706002135084*^9, 3.6271372074414787`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"slvk0", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", "t1"}], ")"}], " ", 
        RowBox[{"Mp", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", "t1"}], ")"}], 
        RowBox[{"Mp", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"Mp", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["u", "2"]}]], 
           RowBox[{
            RowBox[{"2", "u"}], "-", "2"}]], "+", 
          FractionBox["t2", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Mp", "[", 
               RowBox[{"[", "4", "]"}], "]"}], "-", 
              RowBox[{"Mp", "[", 
               RowBox[{"[", "5", "]"}], "]"}]}], ")"}], ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Mp", "[", 
               RowBox[{"[", "4", "]"}], "]"}], "-", 
              RowBox[{"Mp", "[", 
               RowBox[{"[", "5", "]"}], "]"}]}], ")"}]}]]}], ")"}], " ", 
        RowBox[{
         RowBox[{"(", GridBox[{
            {"0", "1"},
            {
             RowBox[{"-", "1"}], "0"}
           }], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Mp", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "-", 
           RowBox[{"Mp", "[", 
            RowBox[{"[", "5", "]"}], "]"}]}], ")"}]}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t1", ",", "t2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"tk0", "=", 
  RowBox[{
   RowBox[{"t2", "/.", 
    RowBox[{"slvk0", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "smp2"}]}]}], "Input",
 CellChangeTimes->{{3.6267880719849997`*^9, 3.626788102180299*^9}, {
   3.626788155113702*^9, 3.6267882675155993`*^9}, {3.626788362710897*^9, 
   3.626788397468519*^9}, {3.626788814249955*^9, 3.626788815008012*^9}, {
   3.6267888709972563`*^9, 3.62678887918503*^9}, {3.626788921262265*^9, 
   3.626788922825535*^9}, {3.626788972488163*^9, 3.62678897873976*^9}, 
   3.62678906221282*^9, 3.626805101122171*^9, {3.626805192954179*^9, 
   3.6268052561054792`*^9}, {3.627059059195613*^9, 3.627059064193054*^9}, {
   3.627059576944355*^9, 3.62705960100633*^9}, {3.627060032753808*^9, 
   3.627060033177635*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "y3"}], "-", 
  RowBox[{"x4", " ", "y3"}], "+", 
  RowBox[{"u", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x4", " ", 
      RowBox[{"(", 
       RowBox[{"y0", "-", 
        RowBox[{"2", " ", "y3"}]}], ")"}]}], "-", 
     RowBox[{"x3", " ", 
      RowBox[{"(", 
       RowBox[{"y0", "-", 
        RowBox[{"2", " ", "y4"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x0"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"y3", "-", "y4"}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", "u", " ", 
   SqrtBox[
    RowBox[{"1", "-", 
     SuperscriptBox["u", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["x3", "2"], "-", 
     RowBox[{"2", " ", "x3", " ", "x4"}], "+", 
     SuperscriptBox["x4", "2"], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"y3", "-", "y4"}], ")"}], "2"]}], ")"}]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["u", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["x3", "2"], "-", 
     RowBox[{"2", " ", "x3", " ", "x4"}], "+", 
     SuperscriptBox["x4", "2"], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"y3", "-", "y4"}], ")"}], "2"]}], ")"}]}], "+", "y4", "+", 
  RowBox[{"x3", " ", "y4"}], "-", 
  RowBox[{
   SqrtBox[
    RowBox[{"1", "-", 
     SuperscriptBox["u", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["x3", "2"]}], "-", "x4", "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["x4", "2"]}], "+", 
     RowBox[{"x0", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "x3", "+", "x4"}], ")"}]}], "+", 
     RowBox[{"x3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"6", " ", "x4"}]}], ")"}]}], "+", 
     RowBox[{"y0", " ", "y3"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["y3", "2"]}], "+", 
     RowBox[{"y0", " ", "y4"}], "+", 
     RowBox[{"6", " ", "y3", " ", "y4"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["y4", "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6267882145351543`*^9, {3.62678824462741*^9, 3.626788268144855*^9}, {
   3.626788387466908*^9, 3.626788397944064*^9}, 3.626788815427772*^9, 
   3.626788981425384*^9, 3.626789063156878*^9, 3.6268049253204927`*^9, 
   3.626805101803598*^9, {3.626805226318572*^9, 3.626805257014269*^9}, 
   3.626827179110121*^9, 3.627058496374159*^9, 3.627059064547778*^9, 
   3.627059146580208*^9, {3.627059577675757*^9, 3.627059601590486*^9}, 
   3.627060034617655*^9, 3.627137209556931*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tk0", "/.", "r0"}]], "Input",
 CellChangeTimes->{{3.626788806832053*^9, 3.626788809433386*^9}, {
  3.626804939171069*^9, 3.62680497305169*^9}, {3.62680513492971*^9, 
  3.626805154389761*^9}, {3.626805266736147*^9, 3.626805267096129*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6267888103406363`*^9, 3.626788821933182*^9}, 
   3.626788991185343*^9, 3.626789073684161*^9, {3.6268049578877363`*^9, 
   3.626804973672867*^9}, {3.626805128462885*^9, 3.6268051546693487`*^9}, 
   3.62680523145722*^9, 3.626805267475387*^9, 3.626827179769676*^9, 
   3.627058497672831*^9, 3.627059183828011*^9, 3.627060038277451*^9, 
   3.62713721188475*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"slvp1p2", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "t1"}], ")"}], 
        RowBox[{"Mp", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "t1"}], ")"}], " ", 
        RowBox[{"Mp", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}], "==", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "b", "-", "t2"}], ")"}], 
        RowBox[{"Mp", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "+", "t2"}], ")"}], " ", 
        RowBox[{"Mp", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["u", "2"]}]], 
           RowBox[{
            RowBox[{"2", "u"}], "-", "2"}]], "+", 
          FractionBox["tk0", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Mp", "[", 
               RowBox[{"[", "4", "]"}], "]"}], "-", 
              RowBox[{"Mp", "[", 
               RowBox[{"[", "5", "]"}], "]"}]}], ")"}], ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Mp", "[", 
               RowBox[{"[", "4", "]"}], "]"}], "-", 
              RowBox[{"Mp", "[", 
               RowBox[{"[", "5", "]"}], "]"}]}], ")"}]}]]}], ")"}], " ", 
        RowBox[{
         RowBox[{"(", GridBox[{
            {"0", "1"},
            {
             RowBox[{"-", "1"}], "0"}
           }], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Mp", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "-", 
           RowBox[{"Mp", "[", 
            RowBox[{"[", "5", "]"}], "]"}]}], ")"}]}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t1", ",", "t2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slvp3p4", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "-", "t1"}], ")"}], 
        RowBox[{"Mp", "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "t1"}], ")"}], " ", 
        RowBox[{"Mp", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}]}], "==", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "b", "-", "t2"}], ")"}], 
        RowBox[{"Mp", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "+", "t2"}], ")"}], " ", 
        RowBox[{"Mp", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["u", "2"]}]], 
           RowBox[{
            RowBox[{"2", "u"}], "-", "2"}]], "+", 
          FractionBox["tk0", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Mp", "[", 
               RowBox[{"[", "4", "]"}], "]"}], "-", 
              RowBox[{"Mp", "[", 
               RowBox[{"[", "5", "]"}], "]"}]}], ")"}], ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Mp", "[", 
               RowBox[{"[", "4", "]"}], "]"}], "-", 
              RowBox[{"Mp", "[", 
               RowBox[{"[", "5", "]"}], "]"}]}], ")"}]}]]}], ")"}], " ", 
        RowBox[{
         RowBox[{"(", GridBox[{
            {"0", "1"},
            {
             RowBox[{"-", "1"}], "0"}
           }], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Mp", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "-", 
           RowBox[{"Mp", "[", 
            RowBox[{"[", "5", "]"}], "]"}]}], ")"}]}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t1", ",", "t2"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6267883299639072`*^9, 3.626788331410758*^9}, {
  3.626788406607424*^9, 3.626788529478175*^9}, {3.6268053128416033`*^9, 
  3.626805320737904*^9}, {3.6268062472556877`*^9, 3.626806295441779*^9}, {
  3.6268063601073093`*^9, 3.6268063637440977`*^9}, {3.6268066039989853`*^9, 
  3.626806620525051*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"slvp1p2", "/.", "r0"}], "//", "smp2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slvp3p4", "/.", "r0"}], "//", "smp2"}]}], "Input",
 CellChangeTimes->{{3.626788531451565*^9, 3.626788548186782*^9}, 
   3.626788746093183*^9, {3.6268053509920673`*^9, 3.626805358495667*^9}, {
   3.626806627454018*^9, 3.626806629997551*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"t1", "\[Rule]", "0"}], ",", 
    RowBox[{"t2", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.626788549131872*^9, {3.626805351840063*^9, 3.626805359033682*^9}, 
   3.6268062906884623`*^9, 3.626806324891321*^9, 3.626806667997862*^9, 
   3.62682725150886*^9, 3.627058542253236*^9, 3.62705922737827*^9, 
   3.627059659283991*^9, 3.627060091677142*^9, 3.6271372571240263`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"t1", "\[Rule]", "0"}], ",", 
    RowBox[{"t2", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.626788549131872*^9, {3.626805351840063*^9, 3.626805359033682*^9}, 
   3.6268062906884623`*^9, 3.626806324891321*^9, 3.626806667997862*^9, 
   3.62682725150886*^9, 3.627058542253236*^9, 3.62705922737827*^9, 
   3.627059659283991*^9, 3.627060091677142*^9, 3.627137257186577*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"pp", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "a", "-", "t1"}], ")"}], 
         RowBox[{"Mp", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", "t1"}], ")"}], " ", 
         RowBox[{"Mp", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}]}], ")"}], "/.", 
      RowBox[{"slvp1p2", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "b", "-", "t2"}], ")"}], 
         RowBox[{"Mp", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "+", "t2"}], ")"}], " ", 
         RowBox[{"Mp", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}]}], ")"}], "/.", 
      RowBox[{"slvp1p2", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "b", "-", "t2"}], ")"}], 
         RowBox[{"Mp", "[", 
          RowBox[{"[", "6", "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "+", "t2"}], ")"}], " ", 
         RowBox[{"Mp", "[", 
          RowBox[{"[", "5", "]"}], "]"}]}]}], ")"}], "/.", 
      RowBox[{"slvp3p4", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "a", "-", "t1"}], ")"}], 
         RowBox[{"Mp", "[", 
          RowBox[{"[", "7", "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", "t1"}], ")"}], " ", 
         RowBox[{"Mp", "[", 
          RowBox[{"[", "6", "]"}], "]"}]}]}], ")"}], "/.", 
      RowBox[{"slvp3p4", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.62680667634674*^9, 3.626806730603586*^9}, {
  3.626806824692319*^9, 3.626806858045583*^9}, {3.626806942009241*^9, 
  3.626806948048769*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"D0", "=", 
   RowBox[{"Det", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"pp", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "-", 
        RowBox[{"pp", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ")"}], ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"pp", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "-", 
        RowBox[{"pp", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ")"}]}], "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.626806636062828*^9, 3.6268066387724323`*^9}, {
  3.626806875263015*^9, 3.6268069193980494`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"D0", "-", "DM"}], ")"}], "/.", "r0"}], "//", "smp2"}]], "Input",
 CellChangeTimes->{{3.626806955530788*^9, 3.626806966359723*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.626806963367655*^9, 3.626806968111248*^9}, 
   3.626827253270999*^9, 3.6270585793458967`*^9, 3.627059229246089*^9, 
   3.627059660899295*^9, 3.6270600935543137`*^9, 3.627137258847124*^9}]
}, Open  ]],

Cell["The area of M':", "Input",
 CellChangeTimes->{{3.6271366061034803`*^9, 3.6271366318046494`*^9}, {
  3.627136813088138*^9, 3.627136817206492*^9}},
 FormatType->"TextForm"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ap", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Det", "[", 
       RowBox[{"Mp", "[", 
        RowBox[{"[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "]"}], "]"}], "]"}], "+", 
      RowBox[{"Det", "[", 
       RowBox[{"Mp", "[", 
        RowBox[{"[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], "]"}], "]"}], "]"}], "+", 
      RowBox[{"Det", "[", 
       RowBox[{"Mp", "[", 
        RowBox[{"[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}], "]"}], "]"}], "]"}], "+", 
      RowBox[{"Det", "[", 
       RowBox[{"Mp", "[", 
        RowBox[{"[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "5"}], "}"}], "]"}], "]"}], "]"}], "+", 
      RowBox[{"Det", "[", 
       RowBox[{"Mp", "[", 
        RowBox[{"[", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], "]"}], "]"}], "]"}], "+", 
      RowBox[{"Det", "[", 
       RowBox[{"Mp", "[", 
        RowBox[{"[", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}], "]"}], "]"}], "]"}], "+", 
      RowBox[{"Det", "[", 
       RowBox[{"Mp", "[", 
        RowBox[{"[", 
         RowBox[{"{", 
          RowBox[{"7", ",", "1"}], "}"}], "]"}], "]"}], "]"}]}], ")"}], "/", 
    "2"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6268069895721292`*^9, 3.6268070386228247`*^9}}],

Cell[TextData[{
 "The function ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Phi]", "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and its gradient ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and Hessian ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " :"
}], "Input",
 CellChangeTimes->{{3.6271366061034803`*^9, 3.6271366318046494`*^9}, {
  3.627136841599186*^9, 3.627136875437913*^9}},
 FormatType->"TextForm"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F0", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{"Ap", "/", 
       RowBox[{"(", 
        RowBox[{"2", "D0"}], ")"}]}], ")"}], "ADM"], "-", "1"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.626807058055559*^9, 3.6268070926207314`*^9}, {
  3.626807263290909*^9, 3.626807288049234*^9}, {3.627058593783074*^9, 
  3.627058596110879*^9}, {3.6270590796307087`*^9, 3.627059079866404*^9}, {
  3.6270596433410997`*^9, 3.627059644517243*^9}, {3.627059782436035*^9, 
  3.627059786288074*^9}, {3.627060072317128*^9, 3.6270601128813877`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"F0", "/.", "r0"}], "//", "Np"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"F0", "/.", "r0"}], "//", "smp0"}], "//", "smp0"}], "//", 
     "smp0"}], "//", "smp0"}], "//", "smp0"}], "//", "smp0"}]}], "Input",
 CellChangeTimes->{{3.627060116436696*^9, 3.6270601881976137`*^9}, {
  3.627060321304769*^9, 3.6270603717921743`*^9}, {3.627060407406135*^9, 
  3.6270604286615458`*^9}, {3.6270604953358517`*^9, 3.6270605157618027`*^9}}],

Cell[BoxData[
 RowBox[{"-", "6.661338147750939`*^-16"}]], "Output",
 CellChangeTimes->{{3.627060119060616*^9, 3.62706017137608*^9}, {
   3.627060323551217*^9, 3.6270603680237103`*^9}, {3.6270604092535152`*^9, 
   3.627060429131027*^9}, {3.627060492020525*^9, 3.627060516225985*^9}, 
   3.627137259128469*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.627060119060616*^9, 3.62706017137608*^9}, {
   3.627060323551217*^9, 3.6270603680237103`*^9}, {3.6270604092535152`*^9, 
   3.627060429131027*^9}, {3.627060492020525*^9, 3.627060516225985*^9}, 
   3.627137259692299*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ff0x", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"F0", ",", 
         RowBox[{
          RowBox[{"Flatten", "[", "zz", "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "14"}], "}"}]}], "]"}], "/.", "r0"}], "//",
     "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6270605295047207`*^9, 3.627060538786231*^9}, {
  3.6270606907523937`*^9, 3.6270606922294416`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ff0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ff0x", "//", "smp0"}], "//", "smp0"}], "//", "smp0"}], "//",
        "smp0"}], "//", "smp0"}], "//", "smp0"}], "//", "smp2"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.626807112339465*^9, 3.626807159708644*^9}, {
  3.626807293434312*^9, 3.6268073030983963`*^9}, {3.6268073663598547`*^9, 
  3.626807370738064*^9}, {3.627060537306332*^9, 3.6270605581559467`*^9}, {
  3.627060720243088*^9, 3.627060725913581*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"smp3", "[", 
   RowBox[{"Times", "[", 
    RowBox[{"qq_", ",", "ww_", ",", 
     FractionBox["1", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["u", "2"]}]]]}], "]"}], " ", "]"}], ":=", 
  RowBox[{
   RowBox[{"smp2", "[", 
    RowBox[{"qq", " ", 
     RowBox[{"ww", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["u", "2"]}], ")"}]}]}], "]"}], 
   SqrtBox[
    RowBox[{"1", "-", 
     SuperscriptBox["u", "2"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smp3", "[", 
   RowBox[{"qq_", 
    RowBox[{"(", 
     RowBox[{"ww_", "+", 
      RowBox[{"ww2_", " ", "u"}], "+", 
      RowBox[{"ww3_", " ", 
       SuperscriptBox["u", "2"]}]}], ")"}]}], "]"}], ":=", 
  RowBox[{"qq", 
   RowBox[{"(", 
    RowBox[{"ww", "+", 
     RowBox[{"ww2", " ", "u"}], "+", 
     RowBox[{"ww3", " ", 
      SuperscriptBox["u", "2"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smp3", "[", 
   RowBox[{"qq_", 
    RowBox[{"(", 
     RowBox[{"ww_", "+", 
      RowBox[{"ww3_", " ", 
       SuperscriptBox["u", "2"]}]}], ")"}]}], "]"}], ":=", 
  RowBox[{"qq", 
   RowBox[{"(", 
    RowBox[{"ww", "+", 
     RowBox[{"ww3", " ", 
      SuperscriptBox["u", "2"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"smp3", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"smp3", "[", "1", "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"smp3", "[", 
    RowBox[{"Rational", "[", 
     RowBox[{"qq_", ",", "ww_"}], "]"}], "]"}], "=", 
   RowBox[{"qq", "/", "ww"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6268074299216833`*^9, 3.626807434127926*^9}, {
   3.626807471134377*^9, 3.6268075962933683`*^9}, {3.626807626518427*^9, 
   3.626807653078396*^9}, {3.6268077267076187`*^9, 3.626807789040084*^9}, {
   3.626807836999309*^9, 3.6268078381008863`*^9}, 3.626808013111652*^9, {
   3.626809641456625*^9, 3.6268096651062326`*^9}, {3.626810777266481*^9, 
   3.626810779988109*^9}, {3.626830425450387*^9, 3.6268304390209637`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Range", "[", "14", "]"}], ",", 
       RowBox[{"smp3", "/@", "ff0"}]}], "}"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["u", "2"]}]], "\[Rule]", "v"}], "}"}]}], ")"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.626807306599493*^9, 3.626807317188223*^9}, {
  3.6268073530125504`*^9, 3.626807359899815*^9}, {3.626807400529182*^9, 
  3.626807403871817*^9}, {3.626807532344307*^9, 3.626807538463059*^9}, {
  3.626807602476679*^9, 3.626807606515821*^9}, {3.6268079379745703`*^9, 
  3.626807952406826*^9}, {3.62680804473534*^9, 3.626808058156521*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", "679"]}], " ", 
       RowBox[{"(", 
        RowBox[{"419", "-", 
         RowBox[{"452", " ", "u"}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}]}]},
     {"2", "0"},
     {"3", 
      FractionBox[
       RowBox[{"587", "-", 
        RowBox[{"148", " ", "u"}], "-", 
        RowBox[{"732", " ", 
         SuperscriptBox["u", "2"]}]}], "1358"]},
     {"4", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["4", "679"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "81"}], "-", 
         RowBox[{"8", " ", "u"}], "+", 
         RowBox[{"199", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}]},
     {"5", 
      RowBox[{
       FractionBox["3", "679"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "39"}], "+", 
         RowBox[{"68", " ", "u"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}]}]},
     {"6", 
      RowBox[{
       FractionBox["6", "679"], " ", 
       RowBox[{"(", 
        RowBox[{"76", "-", 
         RowBox[{"135", " ", "u"}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}]},
     {"7", 
      RowBox[{
       FractionBox["1", "14"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         RowBox[{"12", " ", "u"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}]}]},
     {"8", 
      RowBox[{
       FractionBox["2", "97"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "46"}], "+", 
         RowBox[{"23", " ", "u"}], "+", 
         RowBox[{"22", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}]},
     {"9", 
      RowBox[{
       FractionBox["1", "14"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         RowBox[{"12", " ", "u"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}]}]},
     {"10", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", "97"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "46"}], "+", 
         RowBox[{"23", " ", "u"}], "+", 
         RowBox[{"22", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}]},
     {"11", 
      RowBox[{
       FractionBox["3", "679"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "39"}], "+", 
         RowBox[{"68", " ", "u"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}]}]},
     {"12", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["6", "679"]}], " ", 
       RowBox[{"(", 
        RowBox[{"76", "-", 
         RowBox[{"135", " ", "u"}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}]},
     {"13", 
      FractionBox[
       RowBox[{"587", "-", 
        RowBox[{"148", " ", "u"}], "-", 
        RowBox[{"732", " ", 
         SuperscriptBox["u", "2"]}]}], "1358"]},
     {"14", 
      RowBox[{
       FractionBox["4", "679"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "81"}], "-", 
         RowBox[{"8", " ", "u"}], "+", 
         RowBox[{"199", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6268080584695272`*^9, 3.627060736116941*^9, 
  3.6271373460979347`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"FF0rx", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"F0", ",", 
         RowBox[{
          RowBox[{"Flatten", "[", "zz", "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Flatten", "[", "zz", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "14"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "14"}], "}"}]}], "]"}], "/.", "r0"}], "//",
     "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6268081361942596`*^9, 3.626808150643202*^9}, {
  3.6268081853956413`*^9, 3.6268081878840237`*^9}, {3.626808932940791*^9, 
  3.62680893841113*^9}, {3.627060742207975*^9, 3.627060749209852*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FF0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"FF0rx", "//", "smpt"}], "//", "smpt"}], "//", "smpt"}], 
           "//", "smpt"}], "//", "smpt"}], "//", "smpt"}], "//", "smpt"}], "//",
        "smpt"}], "//", "smp0"}], "//", "smp0"}], "//", "smp2"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.627061114844191*^9, 3.627061142682062*^9}, {
  3.627061184904067*^9, 3.6270612613090067`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Transpose", "[", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Range", "[", "14", "]"}], "}"}], ",", 
       RowBox[{"Map", "[", 
        RowBox[{"smp3", ",", 
         RowBox[{"FF0", "[", 
          RowBox[{"[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], "]"}], 
         ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}], "]"}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]], "\[Rule]", "v"}], "}"}]}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Transpose", "[", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Range", "[", "14", "]"}], "}"}], ",", 
       RowBox[{"Map", "[", 
        RowBox[{"smp3", ",", 
         RowBox[{"FF0", "[", 
          RowBox[{"[", 
           RowBox[{"{", 
            RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}], "]"}], "]"}], 
         ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}], "]"}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]], "\[Rule]", "v"}], "}"}]}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Transpose", "[", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Range", "[", "14", "]"}], "}"}], ",", 
       RowBox[{"Map", "[", 
        RowBox[{"smp3", ",", 
         RowBox[{"FF0", "[", 
          RowBox[{"[", 
           RowBox[{"{", 
            RowBox[{"9", ",", "10", ",", "11", ",", "12"}], "}"}], "]"}], 
          "]"}], ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}], "]"}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]], "\[Rule]", "v"}], "}"}]}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Transpose", "[", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Range", "[", "14", "]"}], "}"}], ",", 
       RowBox[{"Map", "[", 
        RowBox[{"smp3", ",", 
         RowBox[{"FF0", "[", 
          RowBox[{"[", 
           RowBox[{"{", 
            RowBox[{"13", ",", "14"}], "}"}], "]"}], "]"}], ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}], "]"}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]], "\[Rule]", "v"}], "}"}]}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.626809130103744*^9, 3.626809241301525*^9}, 
   3.6268097038220463`*^9, {3.627061280090517*^9, 3.627061345823533*^9}, {
   3.627061579008402*^9, 3.627061619134753*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"194143", "-", 
          RowBox[{"526054", " ", "u"}], "+", 
          RowBox[{"360624", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "461041"], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"72529", "-", 
           RowBox[{"63570", " ", "u"}], "+", 
           RowBox[{"30298", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "461041"]}], 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "60408"}], "-", 
          RowBox[{"31391", " ", "u"}], "+", 
          RowBox[{"115516", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"]},
     {"2", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["4", "49"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "-", "u", "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], 
      FractionBox["1", "7"]},
     {"3", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"72529", "-", 
           RowBox[{"63570", " ", "u"}], "+", 
           RowBox[{"30298", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "461041"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["4", "49"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "-", "u", "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "20089"}], "-", 
        RowBox[{"45197", " ", "u"}], "-", 
        RowBox[{"24338", " ", 
         SuperscriptBox["u", "2"]}]}], "461041"], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "15943"}], "-", 
          RowBox[{"262998", " ", "u"}], "-", 
          RowBox[{"380160", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"]},
     {"4", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "60408"}], "-", 
          RowBox[{"31391", " ", "u"}], "+", 
          RowBox[{"115516", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"], 
      FractionBox["1", "7"], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "15943"}], "-", 
          RowBox[{"262998", " ", "u"}], "-", 
          RowBox[{"380160", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "23109"}], "-", 
        RowBox[{"25645", " ", "u"}], "+", 
        RowBox[{"18926", " ", 
         SuperscriptBox["u", "2"]}]}], "65863"]},
     {"5", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"19669", "-", 
          RowBox[{"35394", " ", "u"}], "+", 
          RowBox[{"47802", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "461041"], "0", 
      FractionBox[
       RowBox[{"759", "+", 
        RowBox[{"107533", " ", "u"}], "+", 
        RowBox[{"100614", " ", 
         SuperscriptBox["u", "2"]}]}], "461041"], 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"8985", "+", 
          RowBox[{"89258", " ", "u"}], "+", 
          RowBox[{"119032", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"]},
     {"6", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"88155", "-", 
           RowBox[{"230075", " ", "u"}], "+", 
           RowBox[{"174752", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"]}], "0", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "149167"}], "-", 
          RowBox[{"245274", " ", "u"}], "+", 
          RowBox[{"634392", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"], 
      FractionBox[
       RowBox[{"20449", "+", 
        RowBox[{"1367", " ", "u"}], "-", 
        RowBox[{"33410", " ", 
         SuperscriptBox["u", "2"]}]}], "65863"]},
     {"7", 
      RowBox[{
       FractionBox["1", "679"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "569"}], "+", 
         RowBox[{"2564", " ", "u"}], "-", 
         RowBox[{"2136", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["4", "679"], " ", 
       RowBox[{"(", 
        RowBox[{"31", "-", 
         RowBox[{"258", " ", "u"}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1347"}], "+", 
        RowBox[{"2080", " ", "u"}], "+", 
        RowBox[{"13444", " ", 
         SuperscriptBox["u", "2"]}]}], "9506"], 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "439"}], "+", 
          RowBox[{"1432", " ", "u"}], "+", 
          RowBox[{"3082", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "4753"]},
     {"8", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"33298", "-", 
          RowBox[{"78729", " ", "u"}], "+", 
          RowBox[{"50406", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "65863"], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["4", "679"]}], " ", 
       RowBox[{"(", 
        RowBox[{"129", "-", 
         RowBox[{"113", " ", "u"}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}]}], 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7673"}], "+", 
          RowBox[{"14458", " ", "u"}], "+", 
          RowBox[{"17178", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "65863"], 
      FractionBox[
       RowBox[{"66455", "+", 
        RowBox[{"40832", " ", "u"}], "-", 
        RowBox[{"105836", " ", 
         SuperscriptBox["u", "2"]}]}], "131726"]},
     {"9", 
      RowBox[{
       FractionBox["1", "679"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "569"}], "+", 
         RowBox[{"2564", " ", "u"}], "-", 
         RowBox[{"2136", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["4", "679"]}], " ", 
       RowBox[{"(", 
        RowBox[{"31", "-", 
         RowBox[{"258", " ", "u"}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "587"}], "+", 
           RowBox[{"2088", " ", "u"}], "+", 
           RowBox[{"3060", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "9506"]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "583"}], "+", 
           RowBox[{"1116", " ", "u"}], "+", 
           RowBox[{"3134", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "4753"]}]},
     {"10", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"33298", "-", 
           RowBox[{"78729", " ", "u"}], "+", 
           RowBox[{"50406", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "65863"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["4", "679"]}], " ", 
       RowBox[{"(", 
        RowBox[{"129", "-", 
         RowBox[{"113", " ", "u"}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}]}], 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"7479", "+", 
          RowBox[{"13866", " ", "u"}], "+", 
          RowBox[{"26278", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "65863"], 
      FractionBox[
       RowBox[{"65465", "+", 
        RowBox[{"43752", " ", "u"}], "-", 
        RowBox[{"88164", " ", 
         SuperscriptBox["u", "2"]}]}], "131726"]},
     {"11", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"19669", "-", 
          RowBox[{"35394", " ", "u"}], "+", 
          RowBox[{"47802", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "461041"], "0", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "166195"}], "+", 
        RowBox[{"68402", " ", "u"}], "+", 
        RowBox[{"95304", " ", 
         SuperscriptBox["u", "2"]}]}], "922082"], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "96429"}], "-", 
          RowBox[{"46894", " ", "u"}], "+", 
          RowBox[{"182108", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"]},
     {"12", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"88155", "-", 
          RowBox[{"230075", " ", "u"}], "+", 
          RowBox[{"174752", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"41199", "-", 
           RowBox[{"45674", " ", "u"}], "+", 
           RowBox[{"5436", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"]}], 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "14829"}], "-", 
          RowBox[{"8154", " ", "u"}], "+", 
          RowBox[{"26800", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "131726"]},
     {"13", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"72529", "-", 
           RowBox[{"63570", " ", "u"}], "+", 
           RowBox[{"30298", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "461041"]}], 
      RowBox[{
       FractionBox["4", "49"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "-", "u", "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], 
      FractionBox[
       RowBox[{"28120", "+", 
        RowBox[{"29493", " ", "u"}], "-", 
        RowBox[{"21622", " ", 
         SuperscriptBox["u", "2"]}]}], "461041"], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"79117", "+", 
          RowBox[{"84650", " ", "u"}], "-", 
          RowBox[{"70536", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"]},
     {"14", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "60408"}], "-", 
           RowBox[{"31391", " ", "u"}], "+", 
           RowBox[{"115516", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"]}], 
      FractionBox["1", "7"], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "79117"}], "-", 
          RowBox[{"84650", " ", "u"}], "+", 
          RowBox[{"70536", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "21996"}], "-", 
        RowBox[{"12961", " ", "u"}], "+", 
        RowBox[{"35782", " ", 
         SuperscriptBox["u", "2"]}]}], "65863"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6268091601747723`*^9, 3.6268091687109737`*^9}, 
   3.6268093151684427`*^9, 3.627061513541957*^9, 3.627061582529715*^9, 
   3.627061619864908*^9, 3.627138123697446*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"19669", "-", 
          RowBox[{"35394", " ", "u"}], "+", 
          RowBox[{"47802", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "461041"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"88155", "-", 
           RowBox[{"230075", " ", "u"}], "+", 
           RowBox[{"174752", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"]}], 
      RowBox[{
       FractionBox["1", "679"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "569"}], "+", 
         RowBox[{"2564", " ", "u"}], "-", 
         RowBox[{"2136", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}]}], 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"33298", "-", 
          RowBox[{"78729", " ", "u"}], "+", 
          RowBox[{"50406", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "65863"]},
     {"2", "0", "0", 
      RowBox[{
       FractionBox["4", "679"], " ", 
       RowBox[{"(", 
        RowBox[{"31", "-", 
         RowBox[{"258", " ", "u"}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["4", "679"]}], " ", 
       RowBox[{"(", 
        RowBox[{"129", "-", 
         RowBox[{"113", " ", "u"}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}]}]},
     {"3", 
      FractionBox[
       RowBox[{"759", "+", 
        RowBox[{"107533", " ", "u"}], "+", 
        RowBox[{"100614", " ", 
         SuperscriptBox["u", "2"]}]}], "461041"], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "149167"}], "-", 
          RowBox[{"245274", " ", "u"}], "+", 
          RowBox[{"634392", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1347"}], "+", 
        RowBox[{"2080", " ", "u"}], "+", 
        RowBox[{"13444", " ", 
         SuperscriptBox["u", "2"]}]}], "9506"], 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7673"}], "+", 
          RowBox[{"14458", " ", "u"}], "+", 
          RowBox[{"17178", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "65863"]},
     {"4", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"8985", "+", 
          RowBox[{"89258", " ", "u"}], "+", 
          RowBox[{"119032", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"], 
      FractionBox[
       RowBox[{"20449", "+", 
        RowBox[{"1367", " ", "u"}], "-", 
        RowBox[{"33410", " ", 
         SuperscriptBox["u", "2"]}]}], "65863"], 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "439"}], "+", 
          RowBox[{"1432", " ", "u"}], "+", 
          RowBox[{"3082", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "4753"], 
      FractionBox[
       RowBox[{"66455", "+", 
        RowBox[{"40832", " ", "u"}], "-", 
        RowBox[{"105836", " ", 
         SuperscriptBox["u", "2"]}]}], "131726"]},
     {"5", 
      FractionBox[
       RowBox[{"213769", "-", 
        RowBox[{"567974", " ", "u"}], "-", 
        RowBox[{"163748", " ", 
         SuperscriptBox["u", "2"]}]}], "922082"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"68953", "-", 
           RowBox[{"192732", " ", "u"}], "+", 
           RowBox[{"128460", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"]}], 
      FractionBox[
       RowBox[{"245", "-", 
        RowBox[{"656", " ", "u"}], "-", 
        RowBox[{"948", " ", 
         SuperscriptBox["u", "2"]}]}], "1358"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"61800", "-", 
           RowBox[{"34586", " ", "u"}], "+", 
           RowBox[{"543", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"]}]},
     {"6", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"68953", "-", 
           RowBox[{"192732", " ", "u"}], "+", 
           RowBox[{"128460", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"]}], 
      FractionBox[
       RowBox[{"12903", "-", 
        RowBox[{"44330", " ", "u"}], "+", 
        RowBox[{"35636", " ", 
         SuperscriptBox["u", "2"]}]}], "18818"], 
      RowBox[{
       FractionBox["4", "679"], " ", 
       RowBox[{"(", 
        RowBox[{"109", "-", 
         RowBox[{"200", " ", "u"}], "+", 
         RowBox[{"125", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "41951"}], "+", 
        RowBox[{"80776", " ", "u"}], "-", 
        RowBox[{"28660", " ", 
         SuperscriptBox["u", "2"]}]}], "131726"]},
     {"7", 
      FractionBox[
       RowBox[{"245", "-", 
        RowBox[{"656", " ", "u"}], "-", 
        RowBox[{"948", " ", 
         SuperscriptBox["u", "2"]}]}], "1358"], 
      RowBox[{
       FractionBox["4", "679"], " ", 
       RowBox[{"(", 
        RowBox[{"109", "-", 
         RowBox[{"200", " ", "u"}], "+", 
         RowBox[{"125", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], 
      FractionBox[
       RowBox[{"4441", "-", 
        RowBox[{"13812", " ", "u"}], "-", 
        RowBox[{"8488", " ", 
         SuperscriptBox["u", "2"]}]}], "9506"], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["6", "679"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "27"}], "-", 
         RowBox[{"229", " ", "u"}], "+", 
         RowBox[{"422", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}]},
     {"8", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"61800", "-", 
           RowBox[{"34586", " ", "u"}], "+", 
           RowBox[{"543", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"]}], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "41951"}], "+", 
        RowBox[{"80776", " ", "u"}], "-", 
        RowBox[{"28660", " ", 
         SuperscriptBox["u", "2"]}]}], "131726"], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["6", "679"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "27"}], "-", 
         RowBox[{"229", " ", "u"}], "+", 
         RowBox[{"422", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], 
      FractionBox[
       RowBox[{"120805", "-", 
        RowBox[{"361636", " ", "u"}], "+", 
        RowBox[{"219960", " ", 
         SuperscriptBox["u", "2"]}]}], "131726"]},
     {"9", 
      RowBox[{
       FractionBox["2", "679"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "102"}], "+", 
         RowBox[{"342", " ", "u"}], "+", 
         RowBox[{"53", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}]}], 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"320", "-", 
          RowBox[{"1033", " ", "u"}], "+", 
          RowBox[{"488", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "4753"], 
      FractionBox[
       RowBox[{"857", "-", 
        RowBox[{"14736", " ", "u"}], "+", 
        RowBox[{"33848", " ", 
         SuperscriptBox["u", "2"]}]}], "9506"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1709", "-", 
           RowBox[{"5171", " ", "u"}], "+", 
           RowBox[{"722", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "4753"]}]},
     {"10", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"13272", "-", 
           RowBox[{"6927", " ", "u"}], "+", 
           RowBox[{"26312", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "65863"]}], 
      FractionBox[
       RowBox[{"30", " ", 
        RowBox[{"(", 
         RowBox[{"662", "-", 
          RowBox[{"622", " ", "u"}], "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "65863"], 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1709", "-", 
          RowBox[{"5171", " ", "u"}], "+", 
          RowBox[{"722", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "4753"], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "103345"}], "+", 
        RowBox[{"33000", " ", "u"}], "+", 
        RowBox[{"84232", " ", 
         SuperscriptBox["u", "2"]}]}], "131726"]},
     {"11", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"47265", "-", 
          RowBox[{"111466", " ", "u"}], "+", 
          RowBox[{"50436", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "922082"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"68953", "-", 
           RowBox[{"192732", " ", "u"}], "+", 
           RowBox[{"128460", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"]}], 
      RowBox[{
       FractionBox["2", "679"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "102"}], "+", 
         RowBox[{"342", " ", "u"}], "+", 
         RowBox[{"53", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}]}], 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"13272", "-", 
          RowBox[{"6927", " ", "u"}], "+", 
          RowBox[{"26312", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "65863"]},
     {"12", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"68953", "-", 
          RowBox[{"192732", " ", "u"}], "+", 
          RowBox[{"128460", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{"11911", "-", 
           RowBox[{"36462", " ", "u"}], "+", 
           RowBox[{"25820", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "131726"]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"320", "-", 
           RowBox[{"1033", " ", "u"}], "+", 
           RowBox[{"488", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "4753"]}], 
      FractionBox[
       RowBox[{"30", " ", 
        RowBox[{"(", 
         RowBox[{"662", "-", 
          RowBox[{"622", " ", "u"}], "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "65863"]},
     {"13", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "166195"}], "+", 
        RowBox[{"68402", " ", "u"}], "+", 
        RowBox[{"95304", " ", 
         SuperscriptBox["u", "2"]}]}], "922082"], 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"41199", "-", 
          RowBox[{"45674", " ", "u"}], "+", 
          RowBox[{"5436", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "587"}], "+", 
           RowBox[{"2088", " ", "u"}], "+", 
           RowBox[{"3060", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "9506"]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"7479", "+", 
           RowBox[{"13866", " ", "u"}], "+", 
           RowBox[{"26278", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "65863"]}]},
     {"14", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"96429", "+", 
          RowBox[{"46894", " ", "u"}], "-", 
          RowBox[{"182108", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"], 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "14829"}], "-", 
          RowBox[{"8154", " ", "u"}], "+", 
          RowBox[{"26800", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "131726"], 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "583"}], "+", 
          RowBox[{"1116", " ", "u"}], "+", 
          RowBox[{"3134", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "4753"], 
      FractionBox[
       RowBox[{"65465", "+", 
        RowBox[{"43752", " ", "u"}], "-", 
        RowBox[{"88164", " ", 
         SuperscriptBox["u", "2"]}]}], "131726"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6268091601747723`*^9, 3.6268091687109737`*^9}, 
   3.6268093151684427`*^9, 3.627061513541957*^9, 3.627061582529715*^9, 
   3.627061619864908*^9, 3.627138124057419*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{
       FractionBox["1", "679"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "569"}], "+", 
         RowBox[{"2564", " ", "u"}], "-", 
         RowBox[{"2136", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"33298", "-", 
           RowBox[{"78729", " ", "u"}], "+", 
           RowBox[{"50406", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "65863"]}], 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"19669", "-", 
          RowBox[{"35394", " ", "u"}], "+", 
          RowBox[{"47802", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "461041"], 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"88155", "-", 
          RowBox[{"230075", " ", "u"}], "+", 
          RowBox[{"174752", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"]},
     {"2", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["4", "679"]}], " ", 
       RowBox[{"(", 
        RowBox[{"31", "-", 
         RowBox[{"258", " ", "u"}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["4", "679"]}], " ", 
       RowBox[{"(", 
        RowBox[{"129", "-", 
         RowBox[{"113", " ", "u"}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}]}], "0", "0"},
     {"3", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "587"}], "+", 
           RowBox[{"2088", " ", "u"}], "+", 
           RowBox[{"3060", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "9506"]}], 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"7479", "+", 
          RowBox[{"13866", " ", "u"}], "+", 
          RowBox[{"26278", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "65863"], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "166195"}], "+", 
        RowBox[{"68402", " ", "u"}], "+", 
        RowBox[{"95304", " ", 
         SuperscriptBox["u", "2"]}]}], "922082"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"41199", "-", 
           RowBox[{"45674", " ", "u"}], "+", 
           RowBox[{"5436", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"]}]},
     {"4", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "583"}], "+", 
           RowBox[{"1116", " ", "u"}], "+", 
           RowBox[{"3134", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "4753"]}], 
      FractionBox[
       RowBox[{"65465", "+", 
        RowBox[{"43752", " ", "u"}], "-", 
        RowBox[{"88164", " ", 
         SuperscriptBox["u", "2"]}]}], "131726"], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "96429"}], "-", 
          RowBox[{"46894", " ", "u"}], "+", 
          RowBox[{"182108", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"], 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "14829"}], "-", 
          RowBox[{"8154", " ", "u"}], "+", 
          RowBox[{"26800", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "131726"]},
     {"5", 
      RowBox[{
       FractionBox["2", "679"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "102"}], "+", 
         RowBox[{"342", " ", "u"}], "+", 
         RowBox[{"53", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"13272", "-", 
           RowBox[{"6927", " ", "u"}], "+", 
           RowBox[{"26312", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "65863"]}], 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"47265", "-", 
          RowBox[{"111466", " ", "u"}], "+", 
          RowBox[{"50436", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "922082"], 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"68953", "-", 
          RowBox[{"192732", " ", "u"}], "+", 
          RowBox[{"128460", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"]},
     {"6", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"320", "-", 
          RowBox[{"1033", " ", "u"}], "+", 
          RowBox[{"488", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "4753"], 
      FractionBox[
       RowBox[{"30", " ", 
        RowBox[{"(", 
         RowBox[{"662", "-", 
          RowBox[{"622", " ", "u"}], "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "65863"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"68953", "-", 
           RowBox[{"192732", " ", "u"}], "+", 
           RowBox[{"128460", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{"11911", "-", 
           RowBox[{"36462", " ", "u"}], "+", 
           RowBox[{"25820", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "131726"]}]},
     {"7", 
      FractionBox[
       RowBox[{"857", "-", 
        RowBox[{"14736", " ", "u"}], "+", 
        RowBox[{"33848", " ", 
         SuperscriptBox["u", "2"]}]}], "9506"], 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1709", "-", 
          RowBox[{"5171", " ", "u"}], "+", 
          RowBox[{"722", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "4753"], 
      RowBox[{
       FractionBox["2", "679"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "102"}], "+", 
         RowBox[{"342", " ", "u"}], "+", 
         RowBox[{"53", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"320", "-", 
           RowBox[{"1033", " ", "u"}], "+", 
           RowBox[{"488", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "4753"]}]},
     {"8", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1709", "-", 
           RowBox[{"5171", " ", "u"}], "+", 
           RowBox[{"722", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "4753"]}], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "103345"}], "+", 
        RowBox[{"33000", " ", "u"}], "+", 
        RowBox[{"84232", " ", 
         SuperscriptBox["u", "2"]}]}], "131726"], 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"13272", "-", 
          RowBox[{"6927", " ", "u"}], "+", 
          RowBox[{"26312", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "65863"], 
      FractionBox[
       RowBox[{"30", " ", 
        RowBox[{"(", 
         RowBox[{"662", "-", 
          RowBox[{"622", " ", "u"}], "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "65863"]},
     {"9", 
      FractionBox[
       RowBox[{"4441", "-", 
        RowBox[{"13812", " ", "u"}], "-", 
        RowBox[{"8488", " ", 
         SuperscriptBox["u", "2"]}]}], "9506"], 
      RowBox[{
       FractionBox["6", "679"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "27"}], "-", 
         RowBox[{"229", " ", "u"}], "+", 
         RowBox[{"422", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], 
      FractionBox[
       RowBox[{"245", "-", 
        RowBox[{"656", " ", "u"}], "-", 
        RowBox[{"948", " ", 
         SuperscriptBox["u", "2"]}]}], "1358"], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["4", "679"]}], " ", 
       RowBox[{"(", 
        RowBox[{"109", "-", 
         RowBox[{"200", " ", "u"}], "+", 
         RowBox[{"125", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}]},
     {"10", 
      RowBox[{
       FractionBox["6", "679"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "27"}], "-", 
         RowBox[{"229", " ", "u"}], "+", 
         RowBox[{"422", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], 
      FractionBox[
       RowBox[{"120805", "-", 
        RowBox[{"361636", " ", "u"}], "+", 
        RowBox[{"219960", " ", 
         SuperscriptBox["u", "2"]}]}], "131726"], 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"61800", "-", 
          RowBox[{"34586", " ", "u"}], "+", 
          RowBox[{"543", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "41951"}], "+", 
        RowBox[{"80776", " ", "u"}], "-", 
        RowBox[{"28660", " ", 
         SuperscriptBox["u", "2"]}]}], "131726"]},
     {"11", 
      FractionBox[
       RowBox[{"245", "-", 
        RowBox[{"656", " ", "u"}], "-", 
        RowBox[{"948", " ", 
         SuperscriptBox["u", "2"]}]}], "1358"], 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"61800", "-", 
          RowBox[{"34586", " ", "u"}], "+", 
          RowBox[{"543", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"], 
      FractionBox[
       RowBox[{"213769", "-", 
        RowBox[{"567974", " ", "u"}], "-", 
        RowBox[{"163748", " ", 
         SuperscriptBox["u", "2"]}]}], "922082"], 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"68953", "-", 
          RowBox[{"192732", " ", "u"}], "+", 
          RowBox[{"128460", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"]},
     {"12", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["4", "679"]}], " ", 
       RowBox[{"(", 
        RowBox[{"109", "-", 
         RowBox[{"200", " ", "u"}], "+", 
         RowBox[{"125", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "41951"}], "+", 
        RowBox[{"80776", " ", "u"}], "-", 
        RowBox[{"28660", " ", 
         SuperscriptBox["u", "2"]}]}], "131726"], 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"68953", "-", 
          RowBox[{"192732", " ", "u"}], "+", 
          RowBox[{"128460", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"], 
      FractionBox[
       RowBox[{"12903", "-", 
        RowBox[{"44330", " ", "u"}], "+", 
        RowBox[{"35636", " ", 
         SuperscriptBox["u", "2"]}]}], "18818"]},
     {"13", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1347"}], "+", 
        RowBox[{"2080", " ", "u"}], "+", 
        RowBox[{"13444", " ", 
         SuperscriptBox["u", "2"]}]}], "9506"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7673"}], "+", 
           RowBox[{"14458", " ", "u"}], "+", 
           RowBox[{"17178", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "65863"]}], 
      FractionBox[
       RowBox[{"759", "+", 
        RowBox[{"107533", " ", "u"}], "+", 
        RowBox[{"100614", " ", 
         SuperscriptBox["u", "2"]}]}], "461041"], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"149167", "+", 
          RowBox[{"245274", " ", "u"}], "-", 
          RowBox[{"634392", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"]},
     {"14", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "439"}], "+", 
           RowBox[{"1432", " ", "u"}], "+", 
           RowBox[{"3082", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "4753"]}], 
      FractionBox[
       RowBox[{"66455", "+", 
        RowBox[{"40832", " ", "u"}], "-", 
        RowBox[{"105836", " ", 
         SuperscriptBox["u", "2"]}]}], "131726"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"8985", "+", 
           RowBox[{"89258", " ", "u"}], "+", 
           RowBox[{"119032", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"]}], 
      FractionBox[
       RowBox[{"20449", "+", 
        RowBox[{"1367", " ", "u"}], "-", 
        RowBox[{"33410", " ", 
         SuperscriptBox["u", "2"]}]}], "65863"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6268091601747723`*^9, 3.6268091687109737`*^9}, 
   3.6268093151684427`*^9, 3.627061513541957*^9, 3.627061582529715*^9, 
   3.627061619864908*^9, 3.62713812426527*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"72529", "-", 
           RowBox[{"63570", " ", "u"}], "+", 
           RowBox[{"30298", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "461041"]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "60408"}], "-", 
           RowBox[{"31391", " ", "u"}], "+", 
           RowBox[{"115516", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"]}]},
     {"2", 
      RowBox[{
       FractionBox["4", "49"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "-", "u", "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], 
      FractionBox["1", "7"]},
     {"3", 
      FractionBox[
       RowBox[{"28120", "+", 
        RowBox[{"29493", " ", "u"}], "-", 
        RowBox[{"21622", " ", 
         SuperscriptBox["u", "2"]}]}], "461041"], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "79117"}], "-", 
          RowBox[{"84650", " ", "u"}], "+", 
          RowBox[{"70536", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"]},
     {"4", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"79117", "+", 
          RowBox[{"84650", " ", "u"}], "-", 
          RowBox[{"70536", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "21996"}], "-", 
        RowBox[{"12961", " ", "u"}], "+", 
        RowBox[{"35782", " ", 
         SuperscriptBox["u", "2"]}]}], "65863"]},
     {"5", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "166195"}], "+", 
        RowBox[{"68402", " ", "u"}], "+", 
        RowBox[{"95304", " ", 
         SuperscriptBox["u", "2"]}]}], "922082"], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"96429", "+", 
          RowBox[{"46894", " ", "u"}], "-", 
          RowBox[{"182108", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"]},
     {"6", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"41199", "-", 
          RowBox[{"45674", " ", "u"}], "+", 
          RowBox[{"5436", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"], 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "14829"}], "-", 
          RowBox[{"8154", " ", "u"}], "+", 
          RowBox[{"26800", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "131726"]},
     {"7", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "587"}], "+", 
           RowBox[{"2088", " ", "u"}], "+", 
           RowBox[{"3060", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "9506"]}], 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "583"}], "+", 
          RowBox[{"1116", " ", "u"}], "+", 
          RowBox[{"3134", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "4753"]},
     {"8", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"7479", "+", 
           RowBox[{"13866", " ", "u"}], "+", 
           RowBox[{"26278", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "65863"]}], 
      FractionBox[
       RowBox[{"65465", "+", 
        RowBox[{"43752", " ", "u"}], "-", 
        RowBox[{"88164", " ", 
         SuperscriptBox["u", "2"]}]}], "131726"]},
     {"9", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1347"}], "+", 
        RowBox[{"2080", " ", "u"}], "+", 
        RowBox[{"13444", " ", 
         SuperscriptBox["u", "2"]}]}], "9506"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "439"}], "+", 
           RowBox[{"1432", " ", "u"}], "+", 
           RowBox[{"3082", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "4753"]}]},
     {"10", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7673"}], "+", 
           RowBox[{"14458", " ", "u"}], "+", 
           RowBox[{"17178", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "65863"]}], 
      FractionBox[
       RowBox[{"66455", "+", 
        RowBox[{"40832", " ", "u"}], "-", 
        RowBox[{"105836", " ", 
         SuperscriptBox["u", "2"]}]}], "131726"]},
     {"11", 
      FractionBox[
       RowBox[{"759", "+", 
        RowBox[{"107533", " ", "u"}], "+", 
        RowBox[{"100614", " ", 
         SuperscriptBox["u", "2"]}]}], "461041"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"8985", "+", 
           RowBox[{"89258", " ", "u"}], "+", 
           RowBox[{"119032", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"]}]},
     {"12", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"149167", "+", 
          RowBox[{"245274", " ", "u"}], "-", 
          RowBox[{"634392", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"], 
      FractionBox[
       RowBox[{"20449", "+", 
        RowBox[{"1367", " ", "u"}], "-", 
        RowBox[{"33410", " ", 
         SuperscriptBox["u", "2"]}]}], "65863"]},
     {"13", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "20089"}], "-", 
        RowBox[{"45197", " ", "u"}], "-", 
        RowBox[{"24338", " ", 
         SuperscriptBox["u", "2"]}]}], "461041"], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"15943", "+", 
          RowBox[{"262998", " ", "u"}], "+", 
          RowBox[{"380160", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"]},
     {"14", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"15943", "+", 
          RowBox[{"262998", " ", "u"}], "+", 
          RowBox[{"380160", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "461041"], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "23109"}], "-", 
        RowBox[{"25645", " ", "u"}], "+", 
        RowBox[{"18926", " ", 
         SuperscriptBox["u", "2"]}]}], "65863"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6268091601747723`*^9, 3.6268091687109737`*^9}, 
   3.6268093151684427`*^9, 3.627061513541957*^9, 3.627061582529715*^9, 
   3.627061619864908*^9, 3.6271381244717417`*^9}]
}, Open  ]],

Cell[TextData[{
 "Linear system corresponding to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["f", "i"], ".", "x"}], "=", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", for i=0,...6, and x\[Element]W:"
}], "Input",
 CellChangeTimes->{{3.6271366061034803`*^9, 3.6271366318046494`*^9}, {
  3.62713690123135*^9, 3.6271369932536087`*^9}},
 FormatType->"TextForm"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"ff0", ",", 
         RowBox[{"2", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "7"}], "}"}]}], "]"}], ",", 
     RowBox[{
      RowBox[{"IdentityMatrix", "[", "14", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "11", ",", "12"}], 
        "}"}], "]"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.626810564191028*^9, 3.626810668338209*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CapitalSigma]f", "i"], "=", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":"
}], "Input",
 CellChangeTimes->{{3.6271366061034803`*^9, 3.6271366318046494`*^9}, {
  3.62713690123135*^9, 3.6271369932536087`*^9}, {3.627137030740361*^9, 
  3.6271370471134567`*^9}},
 FormatType->"TextForm"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Total", "[", 
   RowBox[{"Q", "[", 
    RowBox[{"[", 
     RowBox[{";;", "7"}], "]"}], "]"}], "]"}], "//", "smp2"}]], "Input",
 CellChangeTimes->{{3.6268108819850082`*^9, 3.626810890622881*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.626810890875411*^9, 3.627061717950182*^9, 
  3.627138130031362*^9}]
}, Open  ]],

Cell["\<\
basis vectors for solution space:\
\>", "Input",
 CellChangeTimes->{{3.6271366061034803`*^9, 3.6271366318046494`*^9}, {
  3.62713690123135*^9, 3.6271369932536087`*^9}, {3.627137030740361*^9, 
  3.6271370471134567`*^9}, {3.627137109777646*^9, 3.62713712370438*^9}},
 FormatType->"TextForm"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"ns", "=", 
     RowBox[{
      RowBox[{"Partition", "[", 
       RowBox[{
        RowBox[{"smp3", "/@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"NullSpace", "[", "Q", "]"}], "//", "smp2"}], "//", 
           "Flatten"}], ")"}]}], ",", "14"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["u", "2"]}]], "\[Rule]", "v"}], "}"}]}]}], ")"}], "//",
    "Transpose"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.626810669302294*^9, 3.6268107887111263`*^9}, {
  3.62681092337465*^9, 3.626810924207522*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0"},
     {"0", "0"},
     {
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1171"}], "+", 
          RowBox[{"1296", " ", "u"}], "+", 
          RowBox[{"3652", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "1609"], 
      FractionBox[
       RowBox[{"2631", "-", 
        RowBox[{"194", " ", "u"}], "-", 
        RowBox[{"60", " ", 
         SuperscriptBox["u", "2"]}]}], "3218"]},
     {
      FractionBox[
       RowBox[{"2631", "-", 
        RowBox[{"194", " ", "u"}], "-", 
        RowBox[{"60", " ", 
         SuperscriptBox["u", "2"]}]}], "3218"], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"13669", "-", 
          RowBox[{"13864", " ", "u"}], "-", 
          RowBox[{"19084", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "11263"]},
     {"0", "0"},
     {"0", "0"},
     {
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1911"}], "+", 
          RowBox[{"2104", " ", "u"}], "+", 
          RowBox[{"4300", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "1609"], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1241"}], "-", 
        RowBox[{"454", " ", "u"}], "+", 
        RowBox[{"1452", " ", 
         SuperscriptBox["u", "2"]}]}], "3218"]},
     {
      FractionBox[
       RowBox[{
        RowBox[{"-", "295"}], "+", 
        RowBox[{"670", " ", "u"}], "-", 
        RowBox[{"1916", " ", 
         SuperscriptBox["u", "2"]}]}], "3218"], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"10219", "-", 
          RowBox[{"6792", " ", "u"}], "-", 
          RowBox[{"19020", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "11263"]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "930"}], "+", 
           RowBox[{"885", " ", "u"}], "+", 
           RowBox[{"2032", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "1609"]}], 
      FractionBox[
       RowBox[{"561", "-", 
        RowBox[{"456", " ", "u"}], "+", 
        RowBox[{"622", " ", 
         SuperscriptBox["u", "2"]}]}], "1609"]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "140"}], "-", 
           RowBox[{"282", " ", "u"}], "+", 
           RowBox[{"427", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "1609"]}], 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5336"}], "+", 
          RowBox[{"6583", " ", "u"}], "+", 
          RowBox[{"7908", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", "v"}], "11263"]},
     {"0", "0"},
     {"0", "0"},
     {"0", "1"},
     {"1", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6268106843196774`*^9, 3.626810703315589*^9}, {
   3.626810750695266*^9, 3.626810792302495*^9}, 3.626810928073558*^9, 
   3.6270617538591747`*^9, 3.627138144504941*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nsn", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"#", ".", "#"}], "&"}], "/@", "ns"}], "//", "smp2"}]}]], "Input",\

 CellChangeTimes->{{3.627138135811782*^9, 3.627138156709621*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"1887908", "+", 
       RowBox[{"187547", " ", "u"}], "+", 
       RowBox[{"574261", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], "2588881"], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2367369"}], "+", 
        RowBox[{"712409", " ", "u"}], "+", 
        RowBox[{"105397", " ", 
         SuperscriptBox["u", "2"]}]}], ")"}]}], "2588881"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6271381570829897`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"nsx", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ns", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/", 
      SqrtBox[
       RowBox[{"nsn", "[", 
        RowBox[{"[", "1", "]"}], "]"}]]}], ",", 
     RowBox[{
      RowBox[{"ns", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "/", 
      SqrtBox[
       RowBox[{"nsn", "[", 
        RowBox[{"[", "2", "]"}], "]"}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.627138166289916*^9, 3.62713819527944*^9}}],

Cell["\<\
Hessian restricted to solution space is positive definite:\
\>", "Input",
 CellChangeTimes->{{3.6271366061034803`*^9, 3.6271366318046494`*^9}, {
  3.62713690123135*^9, 3.6271369932536087`*^9}, {3.627137030740361*^9, 
  3.6271370471134567`*^9}, {3.627137109777646*^9, 3.62713712370438*^9}, {
  3.627138331701415*^9, 3.627138343787397*^9}},
 FormatType->"TextForm"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fns", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"#", ".", 
          RowBox[{"(", 
           RowBox[{"FF0", ".", 
            RowBox[{"Transpose", "[", "#", "]"}]}], ")"}]}], "//", "smp2"}], 
        ")"}], "&"}], "[", 
      RowBox[{
       RowBox[{
        RowBox[{"RotateRight", "[", 
         RowBox[{"#", ",", 
          RowBox[{"2", "i"}]}], "]"}], "&"}], "/@", "nsx"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.626810908252302*^9, 3.626810942763908*^9}, {
  3.626810983413151*^9, 3.626811055337187*^9}, {3.626812554166731*^9, 
  3.626812663889908*^9}, {3.6271382210308933`*^9, 3.627138243926108*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"dtFns", "=", 
  RowBox[{
   RowBox[{"Det", "/@", "Fns"}], "//", "smp2"}]}], "\[IndentingNewLine]", 
 RowBox[{"trFns", "=", 
  RowBox[{
   RowBox[{"Tr", "/@", "Fns"}], "//", "smp2"}]}]}], "Input",
 CellChangeTimes->{{3.626812674796504*^9, 3.626812707429573*^9}, {
  3.627138254425901*^9, 3.6271382771096373`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"20711048", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "8921244858621448817784"}], "-", 
       RowBox[{"268414532123701192536551", " ", "u"}], "+", 
       RowBox[{"286638128863298014669012", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], 
    RowBox[{"33271", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2894622194691469597336189521"}], "+", 
       RowBox[{"943625338359505658389564948", " ", "u"}], "+", 
       RowBox[{"1937763229295672882101343804", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2588881", " ", 
      RowBox[{"(", 
       RowBox[{"570553683734030389167957289", "-", 
        RowBox[{"3085440453507646693662154356", " ", "u"}], "+", 
        RowBox[{"2768836838367611508913257092", " ", 
         SuperscriptBox["u", "2"]}]}], ")"}]}], 
     RowBox[{"3227287", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2894622194691469597336189521"}], "+", 
        RowBox[{"943625338359505658389564948", " ", "u"}], "+", 
        RowBox[{"1937763229295672882101343804", " ", 
         SuperscriptBox["u", "2"]}]}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{"10355524", " ", 
     RowBox[{"(", 
      RowBox[{"13648074380356958422891972", "-", 
       RowBox[{"43472380905828773806189550", " ", "u"}], "+", 
       RowBox[{"16475233058365093432421227", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], 
    RowBox[{"3227287", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2894622194691469597336189521"}], "+", 
       RowBox[{"943625338359505658389564948", " ", "u"}], "+", 
       RowBox[{"1937763229295672882101343804", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"20711048", " ", 
      RowBox[{"(", 
       RowBox[{"37080506266527105642322701", "-", 
        RowBox[{"235030006828301106155614747", " ", "u"}], "+", 
        RowBox[{"220570231351880874956447178", " ", 
         SuperscriptBox["u", "2"]}]}], ")"}]}], 
     RowBox[{"3227287", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2894622194691469597336189521"}], "+", 
        RowBox[{"943625338359505658389564948", " ", "u"}], "+", 
        RowBox[{"1937763229295672882101343804", " ", 
         SuperscriptBox["u", "2"]}]}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"20711048", " ", 
      RowBox[{"(", 
       RowBox[{"37080506266527105642322701", "-", 
        RowBox[{"235030006828301106155614747", " ", "u"}], "+", 
        RowBox[{"220570231351880874956447178", " ", 
         SuperscriptBox["u", "2"]}]}], ")"}]}], 
     RowBox[{"3227287", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2894622194691469597336189521"}], "+", 
        RowBox[{"943625338359505658389564948", " ", "u"}], "+", 
        RowBox[{"1937763229295672882101343804", " ", 
         SuperscriptBox["u", "2"]}]}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{"10355524", " ", 
     RowBox[{"(", 
      RowBox[{"13648074380356958422891972", "-", 
       RowBox[{"43472380905828773806189550", " ", "u"}], "+", 
       RowBox[{"16475233058365093432421227", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], 
    RowBox[{"3227287", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2894622194691469597336189521"}], "+", 
       RowBox[{"943625338359505658389564948", " ", "u"}], "+", 
       RowBox[{"1937763229295672882101343804", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2588881", " ", 
      RowBox[{"(", 
       RowBox[{"570553683734030389167957289", "-", 
        RowBox[{"3085440453507646693662154356", " ", "u"}], "+", 
        RowBox[{"2768836838367611508913257092", " ", 
         SuperscriptBox["u", "2"]}]}], ")"}]}], 
     RowBox[{"3227287", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2894622194691469597336189521"}], "+", 
        RowBox[{"943625338359505658389564948", " ", "u"}], "+", 
        RowBox[{"1937763229295672882101343804", " ", 
         SuperscriptBox["u", "2"]}]}], ")"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.626812686163962*^9, 3.6268127082362547`*^9}, 
   3.627061771470138*^9, 3.6271382479933434`*^9, 3.627138283292989*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1963186002142028"}], "+", 
       RowBox[{"993591099822108", " ", "u"}], "+", 
       RowBox[{"3713640446211561", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], 
    RowBox[{"679", " ", 
     RowBox[{"(", 
      RowBox[{"72428274563265", "-", 
       RowBox[{"17967570684962", " ", "u"}], "+", 
       RowBox[{"12273053459092", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"2068532076047945", "-", 
       RowBox[{"18720836245785965", " ", "u"}], "+", 
       RowBox[{"21911844385469487", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], 
    RowBox[{"679", " ", 
     RowBox[{"(", 
      RowBox[{"72428274563265", "-", 
       RowBox[{"17967570684962", " ", "u"}], "+", 
       RowBox[{"12273053459092", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"1060870607893002", "-", 
       RowBox[{"11795039712924701", " ", "u"}], "+", 
       RowBox[{"20255213503452646", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], 
    RowBox[{"679", " ", 
     RowBox[{"(", 
      RowBox[{"72428274563265", "-", 
       RowBox[{"17967570684962", " ", "u"}], "+", 
       RowBox[{"12273053459092", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"904829265045678", "-", 
       RowBox[{"10566141781230075", " ", "u"}], "+", 
       RowBox[{"14144453013110102", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], 
    RowBox[{"679", " ", 
     RowBox[{"(", 
      RowBox[{"72428274563265", "-", 
       RowBox[{"17967570684962", " ", "u"}], "+", 
       RowBox[{"12273053459092", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"3058866274362471", "-", 
       RowBox[{"23474821138394477", " ", "u"}], "+", 
       RowBox[{"29437591493731708", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], 
    RowBox[{"679", " ", 
     RowBox[{"(", 
      RowBox[{"72428274563265", "-", 
       RowBox[{"17967570684962", " ", "u"}], "+", 
       RowBox[{"12273053459092", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"1528602906245307", "-", 
       RowBox[{"14348348131208653", " ", "u"}], "+", 
       RowBox[{"22636000874414170", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], 
    RowBox[{"679", " ", 
     RowBox[{"(", 
      RowBox[{"72428274563265", "-", 
       RowBox[{"17967570684962", " ", "u"}], "+", 
       RowBox[{"12273053459092", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"2450794356261228", "-", 
       RowBox[{"29175657452528545", " ", "u"}], "+", 
       RowBox[{"36815537343397280", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], 
    RowBox[{"679", " ", 
     RowBox[{"(", 
      RowBox[{"72428274563265", "-", 
       RowBox[{"17967570684962", " ", "u"}], "+", 
       RowBox[{"12273053459092", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.626812686163962*^9, 3.6268127082362547`*^9}, 
   3.627061771470138*^9, 3.6271382479933434`*^9, 3.6271382834594*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"dtFns", "//", "Np"}], "\[IndentingNewLine]", 
 RowBox[{"trFns", "//", "Np"}]}], "Input",
 CellChangeTimes->{{3.626812714466148*^9, 3.626812722865219*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.023867749612387777`", ",", "0.06509189937048009`", ",", 
   "0.08265908462558144`", ",", "0.05951681849865461`", ",", 
   "0.05951681849865461`", ",", "0.08265908462558144`", ",", 
   "0.06509189937048009`"}], "}"}]], "Output",
 CellChangeTimes->{3.626812723258813*^9, 3.627061773801114*^9, 
  3.6271382847534447`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.3464237314835794`", ",", "0.5318555642807377`", ",", 
   "0.6118558015005573`", ",", "0.5101936294074059`", ",", 
   "0.5165198912399955`", ",", "0.6207429535891508`", ",", 
   "0.538291040681961`"}], "}"}]], "Output",
 CellChangeTimes->{3.626812723258813*^9, 3.627061773801114*^9, 
  3.62713828475922*^9}]
}, Open  ]],

Cell[TextData[{
 "Theorem 2: general convex body specified paritally by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"x", "\[Element]", 
    SuperscriptBox["R", "14"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"x", "'"}], "\[Element]", 
    SuperscriptBox["R", "42"]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Input",
 CellChangeTimes->{{3.6271366061034803`*^9, 3.6271366318046494`*^9}, {
  3.62713690123135*^9, 3.6271369932536087`*^9}, {3.627137030740361*^9, 
  3.6271370471134567`*^9}, {3.627137109777646*^9, 3.62713712370438*^9}, {
  3.627138331701415*^9, 3.627138343787397*^9}, {3.627138404139586*^9, 
  3.627138506161724*^9}},
 FormatType->"TextForm"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"zzp", "=", 
   RowBox[{"(", GridBox[{
      {"xp0", "yp0"},
      {"xp1", "yp1"},
      {"xp2", "yp2"},
      {"xp3", "yp3"},
      {"xp4", "yp4"},
      {"xp5", "yp5"},
      {"xp6", "yp6"}
     }], ")"}]}], ";", 
  RowBox[{"hh", "=", 
   RowBox[{"(", GridBox[{
      {"h0a", "h0b", "h0c", "h0d"},
      {"h1a", "h1b", "h1c", "h1d"},
      {"h2a", "h2b", "h2c", "h2d"},
      {"h3a", "h3b", "h3c", "h3d"},
      {"h4a", "h4b", "h4c", "h4d"},
      {"h5a", "h5b", "h5c", "h5d"},
      {"h6a", "h6b", "h6c", "h6d"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ll", "=", 
  RowBox[{
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"M", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "-", 
       RowBox[{"M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ")"}], ".", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"M", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "-", 
       RowBox[{"M", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}]], "//", 
   "smp2"}]}]}], "Input",
 CellChangeTimes->{{3.6267878465906153`*^9, 3.626787960625272*^9}, {
   3.6268272674391317`*^9, 3.626827322581841*^9}, {3.626827355578705*^9, 
   3.626827410213875*^9}, {3.626883434170065*^9, 3.626883465319347*^9}, {
   3.626883517180294*^9, 3.626883517389596*^9}, 3.627061778862771*^9}],

Cell[BoxData[
 RowBox[{"2", " ", 
  SqrtBox[
   RowBox[{"1", "-", 
    SuperscriptBox["u", "2"]}]]}]], "Output",
 CellChangeTimes->{3.62688351811121*^9, 3.6270617796311893`*^9, 
  3.6271387262032013`*^9}]
}, Open  ]],

Cell[TextData[{
 "Since for the purposes of calculating ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", "i"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"=", 
    RowBox[{
     RowBox[{"\[PartialD]", 
      SubscriptBox["\[Phi]", "i"]}], "/", 
     RowBox[{"\[PartialD]", 
      RowBox[{"x", "'"}]}]}]}], TraditionalForm]]],
 ", we are only interested in first partial derivatives at x=x'=0, we make \
the following calculation using x=0"
}], "Input",
 CellChangeTimes->{{3.6268274403998947`*^9, 3.62682744442621*^9}, {
   3.626827476518629*^9, 3.626827565770536*^9}, {3.626827625225176*^9, 
   3.626827696345663*^9}, {3.6269001434130793`*^9, 3.626900154190048*^9}, 
   3.6271385183971643`*^9},
 FormatType->"TextForm"],

Cell[TextData[{
 "The point ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["k", "0"], "'"}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Input",
 CellChangeTimes->{{3.6271366061034803`*^9, 3.6271366318046494`*^9}, {
  3.62713690123135*^9, 3.6271369932536087`*^9}, {3.627137030740361*^9, 
  3.6271370471134567`*^9}, {3.627137109777646*^9, 3.62713712370438*^9}, {
  3.627138331701415*^9, 3.627138343787397*^9}, {3.627138404139586*^9, 
  3.627138506161724*^9}, {3.627138801555333*^9, 3.627138809333675*^9}},
 FormatType->"TextForm"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kp0", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "+", 
      RowBox[{"M", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], "2"], "+", 
    RowBox[{"{", 
     RowBox[{"xp0", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"ll", "/", "2"}], ")"}], "yp0"}]}], "}"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.626827761528569*^9, 3.626827793695513*^9}, {
  3.6268834738644123`*^9, 3.62688347576467*^9}}],

Cell["\<\
The height of the replacement arcs each takes one of the two values given:\
\>", "Input",
 CellChangeTimes->{{3.6271366061034803`*^9, 3.6271366318046494`*^9}, {
  3.62713690123135*^9, 3.6271369932536087`*^9}, {3.627137030740361*^9, 
  3.6271370471134567`*^9}, {3.627137109777646*^9, 3.62713712370438*^9}, {
  3.627138331701415*^9, 3.627138343787397*^9}, {3.627138404139586*^9, 
  3.627138506161724*^9}, {3.627138801555333*^9, 3.627138855864161*^9}},
 FormatType->"TextForm"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"h1", "[", "t_", "]"}], "=", 
  RowBox[{"ll", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"h1a", " ", 
      RowBox[{"(", 
       RowBox[{"t", "/", "a"}], ")"}]}], ",", 
     RowBox[{"h1a", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "a"}], ")"}]}]}]}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h2", "[", "t_", "]"}], "=", 
  RowBox[{"ll", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"h2b", " ", 
      RowBox[{"(", 
       RowBox[{"t", "/", "b"}], ")"}]}], ",", 
     RowBox[{"h2b", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "b"}], ")"}]}]}]}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h4", "[", "t_", "]"}], "=", 
  RowBox[{"ll", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"h4c", " ", 
      RowBox[{"(", 
       RowBox[{"t", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "b"}], ")"}]}], ")"}]}], ",", 
     RowBox[{"h4c", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t"}], ")"}], "/", 
       RowBox[{"(", "b", ")"}]}]}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h5", "[", "t_", "]"}], "=", 
  RowBox[{"ll", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"h5d", " ", 
      RowBox[{"(", 
       RowBox[{"t", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "a"}], ")"}]}], ")"}]}], ",", 
     RowBox[{"h5d", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t"}], ")"}], "/", 
       RowBox[{"(", "a", ")"}]}]}]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.626827902370565*^9, 3.626827926185586*^9}, {
  3.626827957747912*^9, 3.6268280863941717`*^9}, {3.626883489726646*^9, 
  3.626883492804371*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "h1a", " ", "t", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]]}], 
    RowBox[{
     FractionBox["7", "4"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["u", "2"]}]}]], ",", 
   FractionBox[
    RowBox[{"2", " ", "h1a", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "t"}], ")"}], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]]}], 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["u", "2"]}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.6268279936984577`*^9, 3.626828087549399*^9, 
  3.626883493248108*^9, 3.627061805587282*^9, 3.627138761492585*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "h2b", " ", "t", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]]}], 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "+", 
     SuperscriptBox["u", "2"]}]], ",", 
   FractionBox[
    RowBox[{"2", " ", "h2b", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "t"}], ")"}], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]]}], 
    RowBox[{
     FractionBox["3", "2"], "-", 
     SuperscriptBox["u", "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.6268279936984577`*^9, 3.626828087549399*^9, 
  3.626883493248108*^9, 3.627061805587282*^9, 3.627138761565776*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "h4c", " ", "t", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]]}], 
    RowBox[{
     FractionBox["3", "2"], "-", 
     SuperscriptBox["u", "2"]}]], ",", 
   FractionBox[
    RowBox[{"2", " ", "h4c", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "t"}], ")"}], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]]}], 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "+", 
     SuperscriptBox["u", "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.6268279936984577`*^9, 3.626828087549399*^9, 
  3.626883493248108*^9, 3.627061805587282*^9, 3.627138761638445*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "h5d", " ", "t", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]]}], 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["u", "2"]}]}]], ",", 
   FractionBox[
    RowBox[{"2", " ", "h5d", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "t"}], ")"}], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]]}], 
    RowBox[{
     FractionBox["7", "4"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["u", "2"]}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.6268279936984577`*^9, 3.626828087549399*^9, 
  3.626883493248108*^9, 3.627061805587282*^9, 3.6271387617111807`*^9}]
}, Open  ]],

Cell[TextData[{
 "Solving for an upper bound for the area of the half-length parallelogram \
corresponding to the length ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["m", "0"], "'"}], 
    RowBox[{
     SubscriptBox["k", "0"], "'"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Input",
 CellChangeTimes->{{3.6271366061034803`*^9, 3.6271366318046494`*^9}, {
  3.62713690123135*^9, 3.6271369932536087`*^9}, {3.627137030740361*^9, 
  3.6271370471134567`*^9}, {3.627137109777646*^9, 3.62713712370438*^9}, {
  3.627138331701415*^9, 3.627138343787397*^9}, {3.627138404139586*^9, 
  3.627138506161724*^9}, {3.627138801555333*^9, 3.627138899207082*^9}, {
  3.6271389660773153`*^9, 3.627138982430539*^9}},
 FormatType->"TextForm"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"slvp1p2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Solve", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "a", "-", "t1"}], ")"}], 
          RowBox[{"M", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "+", "t1"}], ")"}], " ", 
          RowBox[{"M", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", GridBox[{
               {"0", "1"},
               {
                RowBox[{"-", "1"}], "0"}
              }], ")"}], ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"M", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "-", 
              RowBox[{"M", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], 
           RowBox[{"2", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["u", "2"]}]]}]], " ", 
          RowBox[{
           RowBox[{"h1", "[", 
            RowBox[{"a", "+", "t1"}], "]"}], "[", 
           RowBox[{"[", "i1", "]"}], "]"}]}]}], "\[Equal]", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "b", "-", "t2"}], ")"}], 
          RowBox[{"M", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"b", "+", "t2"}], ")"}], " ", 
          RowBox[{"M", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", GridBox[{
               {"0", "1"},
               {
                RowBox[{"-", "1"}], "0"}
              }], ")"}], ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"M", "[", 
               RowBox[{"[", "4", "]"}], "]"}], "-", 
              RowBox[{"M", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], ")"}]}], 
           RowBox[{"2", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["u", "2"]}]]}]], " ", 
          RowBox[{
           RowBox[{"h2", "[", 
            RowBox[{"b", "+", "t2"}], "]"}], "[", 
           RowBox[{"[", "i2", "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"kp0", "-", 
            RowBox[{"M", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"t1", ",", "t2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i2", ",", "1", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slvp3p4", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Solve", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "a", "-", "t1"}], ")"}], 
          RowBox[{"M", "[", 
           RowBox[{"[", "7", "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "+", "t1"}], ")"}], " ", 
          RowBox[{"M", "[", 
           RowBox[{"[", "6", "]"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", GridBox[{
               {"0", "1"},
               {
                RowBox[{"-", "1"}], "0"}
              }], ")"}], ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"M", "[", 
               RowBox[{"[", "7", "]"}], "]"}], "-", 
              RowBox[{"M", "[", 
               RowBox[{"[", "6", "]"}], "]"}]}], ")"}]}], 
           RowBox[{"2", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["u", "2"]}]]}]], " ", 
          RowBox[{
           RowBox[{"h5", "[", 
            RowBox[{"1", "-", "a", "-", "t1"}], "]"}], "[", 
           RowBox[{"[", "i1", "]"}], "]"}]}]}], "\[Equal]", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "b", "-", "t2"}], ")"}], 
          RowBox[{"M", "[", 
           RowBox[{"[", "6", "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"b", "+", "t2"}], ")"}], " ", 
          RowBox[{"M", "[", 
           RowBox[{"[", "5", "]"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", GridBox[{
               {"0", "1"},
               {
                RowBox[{"-", "1"}], "0"}
              }], ")"}], ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"M", "[", 
               RowBox[{"[", "6", "]"}], "]"}], "-", 
              RowBox[{"M", "[", 
               RowBox[{"[", "5", "]"}], "]"}]}], ")"}]}], 
           RowBox[{"2", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["u", "2"]}]]}]], " ", 
          RowBox[{
           RowBox[{"h4", "[", 
            RowBox[{"1", "-", "b", "-", "t2"}], "]"}], "[", 
           RowBox[{"[", "i2", "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"kp0", "-", 
            RowBox[{"M", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"t1", ",", "t2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i2", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6267883299639072`*^9, 3.626788331410758*^9}, {
   3.626788406607424*^9, 3.626788529478175*^9}, {3.6268053128416033`*^9, 
   3.626805320737904*^9}, {3.6268062472556877`*^9, 3.626806295441779*^9}, {
   3.6268063601073093`*^9, 3.6268063637440977`*^9}, {3.6268066039989853`*^9, 
   3.626806620525051*^9}, {3.626828093694614*^9, 3.6268283774213343`*^9}, {
   3.626828462570612*^9, 3.626828500726722*^9}, {3.626828586316045*^9, 
   3.626828689160843*^9}, 3.6268327804205*^9, {3.6268352690304403`*^9, 
   3.626835279362335*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"slvp1p2", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h1a", "\[Rule]", "0"}], ",", 
      RowBox[{"h2b", "\[Rule]", "0"}], ",", 
      RowBox[{"xp0", "\[Rule]", "0"}], ",", 
      RowBox[{"yp0", "\[Rule]", "0"}]}], "}"}]}], "//", "Simplify"}], "//", 
  "smp2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"slvp3p4", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h5d", "\[Rule]", "0"}], ",", 
      RowBox[{"h4c", "\[Rule]", "0"}], ",", 
      RowBox[{"xp0", "\[Rule]", "0"}], ",", 
      RowBox[{"yp0", "\[Rule]", "0"}]}], "}"}]}], "//", "Simplify"}], "//", 
  "smp2"}]}], "Input",
 CellChangeTimes->{{3.626828380402759*^9, 3.626828454342314*^9}, {
  3.6268286936569157`*^9, 3.626828716094351*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t1", "\[Rule]", "0"}], ",", 
        RowBox[{"t2", "\[Rule]", "0"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t1", "\[Rule]", "0"}], ",", 
        RowBox[{"t2", "\[Rule]", "0"}]}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t1", "\[Rule]", "0"}], ",", 
        RowBox[{"t2", "\[Rule]", "0"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t1", "\[Rule]", "0"}], ",", 
        RowBox[{"t2", "\[Rule]", "0"}]}], "}"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.626828385841599*^9, 3.62682840318682*^9}, {
   3.626828434017228*^9, 3.626828454831725*^9}, {3.62682869668813*^9, 
   3.626828716467062*^9}, 3.6268327914743013`*^9, 3.626833147260281*^9, 
   3.626835282453734*^9, 3.6268353943001547`*^9, 3.62688353087943*^9, 
   3.627061814487059*^9, 3.6271389973713293`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t1", "\[Rule]", "0"}], ",", 
        RowBox[{"t2", "\[Rule]", "0"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t1", "\[Rule]", "0"}], ",", 
        RowBox[{"t2", "\[Rule]", "0"}]}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t1", "\[Rule]", "0"}], ",", 
        RowBox[{"t2", "\[Rule]", "0"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t1", "\[Rule]", "0"}], ",", 
        RowBox[{"t2", "\[Rule]", "0"}]}], "}"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.626828385841599*^9, 3.62682840318682*^9}, {
   3.626828434017228*^9, 3.626828454831725*^9}, {3.62682869668813*^9, 
   3.626828716467062*^9}, 3.6268327914743013`*^9, 3.626833147260281*^9, 
   3.626835282453734*^9, 3.6268353943001547`*^9, 3.62688353087943*^9, 
   3.627061814487059*^9, 3.627138997416876*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"r1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"slvp1p2", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"xp0", "\[Rule]", "0"}], ",", 
       RowBox[{"yp0", "\[Rule]", "0"}]}], "}"}]}], "//", "Simplify"}], "//", 
   "smp2"}]}], "\[IndentingNewLine]", 
 RowBox[{"r2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"slvp3p4", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "2"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"xp0", "\[Rule]", "0"}], ",", 
       RowBox[{"yp0", "\[Rule]", "0"}], ",", 
       RowBox[{"h4c", "\[Rule]", "h2b"}], ",", 
       RowBox[{"h5d", "\[Rule]", "h1a"}]}], "}"}]}], "//", "Simplify"}], "//",
    "smp2"}]}]}], "Input",
 CellChangeTimes->{{3.62683317423818*^9, 3.626833240913795*^9}, {
  3.626833529542384*^9, 3.6268335951329107`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"t1", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"h2b", " ", 
        RowBox[{"(", 
         RowBox[{"45", "+", 
          RowBox[{"18", " ", "u"}], "-", 
          RowBox[{"76", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
       RowBox[{"h1a", " ", 
        RowBox[{"(", 
         RowBox[{"40", "+", 
          RowBox[{"36", " ", "h2b", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["u", "2"]}]]}], "-", 
          RowBox[{"14", " ", 
           SuperscriptBox["u", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"8", " ", "h2b", " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["u", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{"19", "+", 
             RowBox[{"64", " ", "h2b", " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["u", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"19", "+", 
          RowBox[{"14", " ", "u"}], "-", 
          RowBox[{"40", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["u", "2"]}]]}], "+", 
       RowBox[{"2", " ", "h2b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "45"}], "-", 
          RowBox[{"18", " ", "u"}], "+", 
          RowBox[{"76", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", "h1a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "-", 
          RowBox[{"4", " ", "h2b", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["u", "2"]}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["u", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"8", " ", "h2b", " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["u", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"16", " ", "h2b", " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["u", "2"]}]]}]}], ")"}]}]}], ")"}]}]}]]}], ",", 
    RowBox[{"t2", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"h2b", " ", 
         RowBox[{"(", 
          RowBox[{"40", "+", 
           RowBox[{"19", " ", "u"}], "-", 
           RowBox[{"70", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
        RowBox[{"h1a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "31"}], "-", 
           RowBox[{"76", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["u", "2"]}], ")"}]}], "-", 
           RowBox[{"4", " ", "h2b", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["u", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "u", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"4", " ", "h2b", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["u", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], ")"}],
       "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "16"}], " ", "h1a"}], "-", 
        RowBox[{"62", " ", "h2b"}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"h1a", "+", 
           RowBox[{"3", " ", "h2b"}]}], ")"}], " ", "u"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"21", "-", 
           RowBox[{"48", " ", "h1a", " ", "h2b"}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["u", "2"]}]]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"32", " ", "h1a", " ", "h2b"}]}], ")"}], " ", "u", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["u", "2"]}]]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"8", " ", "h1a", " ", "h2b"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", "h1a"}], "+", 
           RowBox[{"19", " ", "h2b"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.626833179726348*^9, {3.626833215822318*^9, 3.626833241231184*^9}, 
   3.6268335310929728`*^9, 3.626833596465837*^9, 3.626835284274555*^9, 
   3.626835395663505*^9, 3.626883533628937*^9, 3.6270618228495197`*^9, 
   3.627139002381192*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"t1", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"h2b", " ", 
        RowBox[{"(", 
         RowBox[{"45", "+", 
          RowBox[{"18", " ", "u"}], "-", 
          RowBox[{"76", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
       RowBox[{"h1a", " ", 
        RowBox[{"(", 
         RowBox[{"40", "+", 
          RowBox[{"36", " ", "h2b", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["u", "2"]}]]}], "-", 
          RowBox[{"14", " ", 
           SuperscriptBox["u", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"8", " ", "h2b", " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["u", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{"19", "+", 
             RowBox[{"64", " ", "h2b", " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["u", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"19", "+", 
          RowBox[{"14", " ", "u"}], "-", 
          RowBox[{"40", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["u", "2"]}]]}], "+", 
       RowBox[{"2", " ", "h2b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "45"}], "-", 
          RowBox[{"18", " ", "u"}], "+", 
          RowBox[{"76", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", "h1a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "-", 
          RowBox[{"4", " ", "h2b", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["u", "2"]}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["u", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"8", " ", "h2b", " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["u", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"16", " ", "h2b", " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["u", "2"]}]]}]}], ")"}]}]}], ")"}]}]}]]}], ",", 
    RowBox[{"t2", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"h2b", " ", 
         RowBox[{"(", 
          RowBox[{"40", "+", 
           RowBox[{"19", " ", "u"}], "-", 
           RowBox[{"70", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
        RowBox[{"h1a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "31"}], "-", 
           RowBox[{"76", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["u", "2"]}], ")"}]}], "-", 
           RowBox[{"4", " ", "h2b", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["u", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "u", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"4", " ", "h2b", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["u", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], ")"}],
       "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "16"}], " ", "h1a"}], "-", 
        RowBox[{"62", " ", "h2b"}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"h1a", "+", 
           RowBox[{"3", " ", "h2b"}]}], ")"}], " ", "u"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"21", "-", 
           RowBox[{"48", " ", "h1a", " ", "h2b"}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["u", "2"]}]]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"32", " ", "h1a", " ", "h2b"}]}], ")"}], " ", "u", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["u", "2"]}]]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"8", " ", "h1a", " ", "h2b"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", "h1a"}], "+", 
           RowBox[{"19", " ", "h2b"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.626833179726348*^9, {3.626833215822318*^9, 3.626833241231184*^9}, 
   3.6268335310929728`*^9, 3.626833596465837*^9, 3.626835284274555*^9, 
   3.626835395663505*^9, 3.626883533628937*^9, 3.6270618228495197`*^9, 
   3.627139002510489*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{"t1", "/.", "r1"}], ")"}], "-", 
  RowBox[{"(", 
   RowBox[{"t1", "/.", "r2"}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"t2", "/.", "r1"}], ")"}], "-", 
  RowBox[{"(", 
   RowBox[{"t2", "/.", "r2"}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.626833599113716*^9, 3.626833619076805*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.626833611323591*^9, 3.6268336193753366`*^9}, 
   3.6268352888452387`*^9, 3.626835396347715*^9, 3.6268835463288803`*^9, 
   3.627061824837655*^9, 3.627139016921686*^9}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.626833611323591*^9, 3.6268336193753366`*^9}, 
   3.6268352888452387`*^9, 3.626835396347715*^9, 3.6268835463288803`*^9, 
   3.627061824837655*^9, 3.627139016925054*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ppx", "[", 
    RowBox[{"i1_", ",", "i2_", ",", "i3_", ",", "i4_"}], "]"}], ":=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "a", "-", "t1"}], ")"}], 
         RowBox[{"M", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", "t1"}], ")"}], " ", 
         RowBox[{"M", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", GridBox[{
              {"0", "1"},
              {
               RowBox[{"-", "1"}], "0"}
             }], ")"}], ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"M", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "-", 
             RowBox[{"M", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], 
          RowBox[{"2", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["u", "2"]}]]}]], " ", 
         RowBox[{
          RowBox[{"h1", "[", 
           RowBox[{"a", "+", "t1"}], "]"}], "[", 
          RowBox[{"[", "i1", "]"}], "]"}]}]}], ")"}], "/.", 
      RowBox[{
       RowBox[{"slvp1p2", "[", 
        RowBox[{"[", 
         RowBox[{"i1", ",", "i2"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "b", "-", "t2"}], ")"}], 
         RowBox[{"M", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "+", "t2"}], ")"}], " ", 
         RowBox[{"M", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", GridBox[{
              {"0", "1"},
              {
               RowBox[{"-", "1"}], "0"}
             }], ")"}], ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"M", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "-", 
             RowBox[{"M", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], ")"}]}], 
          RowBox[{"2", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["u", "2"]}]]}]], " ", 
         RowBox[{
          RowBox[{"h2", "[", 
           RowBox[{"b", "+", "t2"}], "]"}], "[", 
          RowBox[{"[", "i2", "]"}], "]"}]}]}], ")"}], "/.", 
      RowBox[{
       RowBox[{"slvp1p2", "[", 
        RowBox[{"[", 
         RowBox[{"i1", ",", "i2"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "b", "-", "t2"}], ")"}], 
         RowBox[{"M", "[", 
          RowBox[{"[", "6", "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "+", "t2"}], ")"}], " ", 
         RowBox[{"M", "[", 
          RowBox[{"[", "5", "]"}], "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", GridBox[{
              {"0", "1"},
              {
               RowBox[{"-", "1"}], "0"}
             }], ")"}], ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"M", "[", 
              RowBox[{"[", "6", "]"}], "]"}], "-", 
             RowBox[{"M", "[", 
              RowBox[{"[", "5", "]"}], "]"}]}], ")"}]}], 
          RowBox[{"2", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["u", "2"]}]]}]], " ", 
         RowBox[{
          RowBox[{"h4", "[", 
           RowBox[{"1", "-", "b", "-", "t1"}], "]"}], "[", 
          RowBox[{"[", "i4", "]"}], "]"}]}]}], ")"}], "/.", 
      RowBox[{
       RowBox[{"slvp3p4", "[", 
        RowBox[{"[", 
         RowBox[{"i3", ",", "i4"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "a", "-", "t1"}], ")"}], 
         RowBox[{"M", "[", 
          RowBox[{"[", "7", "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", "t1"}], ")"}], " ", 
         RowBox[{"M", "[", 
          RowBox[{"[", "6", "]"}], "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", GridBox[{
              {"0", "1"},
              {
               RowBox[{"-", "1"}], "0"}
             }], ")"}], ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"M", "[", 
              RowBox[{"[", "7", "]"}], "]"}], "-", 
             RowBox[{"M", "[", 
              RowBox[{"[", "6", "]"}], "]"}]}], ")"}]}], 
          RowBox[{"2", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["u", "2"]}]]}]], " ", 
         RowBox[{
          RowBox[{"h5", "[", 
           RowBox[{"1", "-", "a", "-", "t2"}], "]"}], "[", 
          RowBox[{"[", "i3", "]"}], "]"}]}]}], ")"}], "/.", 
      RowBox[{
       RowBox[{"slvp3p4", "[", 
        RowBox[{"[", 
         RowBox[{"i3", ",", "i4"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.62680667634674*^9, 3.626806730603586*^9}, {
  3.626806824692319*^9, 3.626806858045583*^9}, {3.626806942009241*^9, 
  3.626806948048769*^9}, {3.6268287590151587`*^9, 3.626828883303602*^9}, {
  3.6268290702135277`*^9, 3.626829083473193*^9}, {3.626832757762733*^9, 
  3.626832770216558*^9}, {3.6268337058429193`*^9, 3.626833719004261*^9}, {
  3.626835382376545*^9, 3.626835390211639*^9}}],

Cell["\<\
The upper bound takes the value of one of 16 analytic functions:\
\>", "Input",
 CellChangeTimes->{{3.6271366061034803`*^9, 3.6271366318046494`*^9}, {
  3.62713690123135*^9, 3.6271369932536087`*^9}, {3.627137030740361*^9, 
  3.6271370471134567`*^9}, {3.627137109777646*^9, 3.62713712370438*^9}, {
  3.627138331701415*^9, 3.627138343787397*^9}, {3.627138404139586*^9, 
  3.627138506161724*^9}, {3.627138801555333*^9, 3.627138899207082*^9}, {
  3.6271389660773153`*^9, 3.627138982430539*^9}, {3.627139058267969*^9, 
  3.6271390729702473`*^9}},
 FormatType->"TextForm"],

Cell[BoxData[
 RowBox[{
  RowBox[{"D0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Det", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"ppx", "[", 
            RowBox[{"i1", ",", "i2", ",", "i3", ",", "i4"}], "]"}], "[", 
           RowBox[{"[", "4", "]"}], "]"}], "-", 
          RowBox[{
           RowBox[{"ppx", "[", 
            RowBox[{"i1", ",", "i2", ",", "i3", ",", "i4"}], "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"ppx", "[", 
            RowBox[{"i1", ",", "i2", ",", "i3", ",", "i4"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "-", 
          RowBox[{
           RowBox[{"ppx", "[", 
            RowBox[{"i1", ",", "i2", ",", "i3", ",", "i4"}], "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ")"}]}], "}"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i2", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i3", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i4", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.626806636062828*^9, 3.6268066387724323`*^9}, {
  3.626806875263015*^9, 3.6268069193980494`*^9}, {3.62682889185259*^9, 
  3.626828945269356*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"D0", "-", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"DM", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}]}], "]"}]}], ")"}],
     "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h1a", "\[Rule]", "0"}], ",", 
      RowBox[{"h2b", "\[Rule]", "0"}], ",", 
      RowBox[{"h5d", "\[Rule]", "0"}], ",", 
      RowBox[{"h4c", "\[Rule]", "0"}], ",", 
      RowBox[{"xp0", "\[Rule]", "0"}], ",", 
      RowBox[{"yp0", "\[Rule]", "0"}]}], "}"}]}], "//", "Simplify"}], "//", 
  "smp2"}]], "Input",
 CellChangeTimes->{{3.626806955530788*^9, 3.626806966359723*^9}, {
  3.626828972698605*^9, 3.626829000818698*^9}, {3.626829108308816*^9, 
  3.6268291104344883`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.626806963367655*^9, 3.626806968111248*^9}, 
   3.626827253270999*^9, 3.6268290462261543`*^9, 3.626829111571547*^9, 
   3.626832799690691*^9, 3.626833749303851*^9, 3.626835297332107*^9, 
   3.626835399312016*^9, 3.626883555523571*^9, 3.6270618352382317`*^9, 
   3.627139116369079*^9}]
}, Open  ]],

Cell[TextData[{
 "A lower bound for the area of the sector ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", 
    SubscriptBox[
     RowBox[{"m", "'"}], "3"], 
    SubscriptBox[
     RowBox[{"m", "'"}], "4"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":"
}], "Input",
 CellChangeTimes->{{3.6271366061034803`*^9, 3.6271366318046494`*^9}, {
  3.62713690123135*^9, 3.6271369932536087`*^9}, {3.627137030740361*^9, 
  3.6271370471134567`*^9}, {3.627137109777646*^9, 3.62713712370438*^9}, {
  3.627138331701415*^9, 3.627138343787397*^9}, {3.627138404139586*^9, 
  3.627138506161724*^9}, {3.627138801555333*^9, 3.627138899207082*^9}, {
  3.6271389660773153`*^9, 3.627138982430539*^9}, {3.627139058267969*^9, 
  3.627139109396845*^9}},
 FormatType->"TextForm"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"App34", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], 
    RowBox[{"Det", "[", 
     RowBox[{"M", "[", 
      RowBox[{"[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5"}], "}"}], "]"}], "]"}], "]"}]}], "+", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "a", " ", "ll", " ", 
    RowBox[{"(", 
     RowBox[{"h3a", " ", "ll"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"b", "-", "a"}], ")"}], "ll", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"h3a", "+", "h3b"}], ")"}], " ", "ll"}], ")"}]}], "+", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "a", " ", "ll", " ", 
    RowBox[{"(", 
     RowBox[{"h3d", " ", "ll"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"b", "-", "a"}], ")"}], "ll", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"h3d", "+", "h3c"}], ")"}], " ", "ll"}], ")"}]}], "+", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ll", "/", "2"}], "-", 
      RowBox[{"(", 
       RowBox[{"yp0", " ", 
        RowBox[{"ll", "/", "2"}]}], ")"}], "-", 
      RowBox[{"b", " ", "ll"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"h3b", " ", "ll"}], ")"}], "-", "xp0"}], ")"}]}], "+", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "b"}], ")"}], "ll"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ll", "/", "2"}], "-", 
        RowBox[{"(", 
         RowBox[{"yp0", " ", 
          RowBox[{"ll", "/", "2"}]}], ")"}]}], ")"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"h3c", " ", "ll"}], ")"}], "-", "xp0"}], ")"}]}]}]}]], "Input",\

 CellChangeTimes->{{3.6268069895721292`*^9, 3.6268070386228247`*^9}, {
  3.626829128930481*^9, 3.62682915246856*^9}, {3.626829213415162*^9, 
  3.6268293775187798`*^9}, {3.626829422541585*^9, 3.626829430913534*^9}, {
  3.626829529146508*^9, 3.626829645405864*^9}, {3.626831903352942*^9, 
  3.6268319342851763`*^9}, {3.626831983531908*^9, 3.626831983650277*^9}, {
  3.6268835847865467`*^9, 3.626883648474387*^9}, {3.626883986126935*^9, 
  3.626884010151642*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"u", " ", 
   SqrtBox[
    RowBox[{"1", "-", 
     SuperscriptBox["u", "2"]}]]}], "+", 
  RowBox[{"2", " ", "h3a", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["7", "4"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["u", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["u", "2"]}], ")"}]}], "+", 
  RowBox[{"2", " ", "h3d", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["7", "4"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["u", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["u", "2"]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"h3a", "+", "h3b"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["u", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9", "4"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"h3c", "+", "h3d"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["u", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9", "4"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "h3b", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["u", "2"]}]]}], "-", "xp0"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]], "-", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["u", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        SuperscriptBox["u", "2"]}], ")"}]}], "-", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["u", "2"]}]], " ", "yp0"}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "h3c", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["u", "2"]}]]}], "-", "xp0"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["u", "2"]}]]}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["u", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["3", "2"], "-", 
        SuperscriptBox["u", "2"]}], ")"}]}], "+", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["u", "2"]}]], " ", "yp0"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.626829253109358*^9, 3.626829651202849*^9, 
  3.626831934575118*^9, 3.626831984142988*^9, 3.62683280569632*^9, 
  3.626833750961205*^9, 3.626835298021936*^9, 3.62683540002103*^9, 
  3.6268835618876467`*^9, 3.626883617968745*^9, 3.6268836491435633`*^9, 
  3.626883863797576*^9, 3.626883918211261*^9, 3.626884016484619*^9, 
  3.627061836913295*^9, 3.627139116615549*^9}]
}, Open  ]],

Cell[TextData[{
 "Partial derivatives of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " with respect to variables it depends on"
}], "Input",
 CellChangeTimes->{{3.6271366061034803`*^9, 3.6271366318046494`*^9}, {
  3.62713690123135*^9, 3.6271369932536087`*^9}, {3.627137030740361*^9, 
  3.6271370471134567`*^9}, {3.627137109777646*^9, 3.62713712370438*^9}, {
  3.627138331701415*^9, 3.627138343787397*^9}, {3.627138404139586*^9, 
  3.627138506161724*^9}, {3.627138801555333*^9, 3.627138899207082*^9}, {
  3.6271389660773153`*^9, 3.627138982430539*^9}, {3.627139058267969*^9, 
  3.627139109396845*^9}, {3.62713928387947*^9, 3.627139317140767*^9}},
 FormatType->"TextForm"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"zD", "=", 
   RowBox[{"{", 
    RowBox[{
    "h1a", ",", "h2b", ",", "h5d", ",", "h4c", ",", "xp0", ",", "yp0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rz0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"h1a", "\[Rule]", "0"}], ",", 
     RowBox[{"h2b", "\[Rule]", "0"}], ",", 
     RowBox[{"h5d", "\[Rule]", "0"}], ",", 
     RowBox[{"h4c", "\[Rule]", "0"}], ",", 
     RowBox[{"xp0", "\[Rule]", "0"}], ",", 
     RowBox[{"yp0", "\[Rule]", "0"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.626830062638298*^9, 3.6268300725197163`*^9}, {
  3.626830137172326*^9, 3.626830171784305*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Dzi", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D0", "[", 
         RowBox[{"[", 
          RowBox[{"i1", ",", "i2", ",", "i3", ",", "i4"}], "]"}], "]"}], ",", 
        
        RowBox[{"zD", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "/.", "rz0"}], ",", 
     RowBox[{"{", 
      RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i2", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i3", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i4", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.626829946977664*^9, 3.626830041779399*^9}, {
  3.626830077239131*^9, 3.626830175821945*^9}}],

Cell["\<\
Note that partial derivatives of all 16 functions are the same\
\>", "Input",
 CellChangeTimes->{{3.6271366061034803`*^9, 3.6271366318046494`*^9}, {
  3.62713690123135*^9, 3.6271369932536087`*^9}, {3.627137030740361*^9, 
  3.6271370471134567`*^9}, {3.627137109777646*^9, 3.62713712370438*^9}, {
  3.627138331701415*^9, 3.627138343787397*^9}, {3.627138404139586*^9, 
  3.627138506161724*^9}, {3.627138801555333*^9, 3.627138899207082*^9}, {
  3.6271389660773153`*^9, 3.627138982430539*^9}, {3.627139058267969*^9, 
  3.627139109396845*^9}, {3.62713928387947*^9, 3.6271393471085777`*^9}},
 FormatType->"TextForm"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Dzi", "//", "Simplify"}], "//", "smp2"}]], "Input",
 CellChangeTimes->{{3.6268301416600018`*^9, 3.62683014418196*^9}, {
  3.626830187819669*^9, 3.62683018879617*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "u"}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["u", "2"]}]]}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "u"}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["u", "2"]}]]}], ",", "0"}], "}"}]}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "u"}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["u", "2"]}]]}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "u"}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["u", "2"]}]]}], ",", "0"}], "}"}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "u"}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["u", "2"]}]]}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "u"}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["u", "2"]}]]}], ",", "0"}], "}"}]}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "u"}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["u", "2"]}]]}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "u"}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["u", "2"]}]]}], ",", "0"}], "}"}]}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "u"}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["u", "2"]}]]}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "u"}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["u", "2"]}]]}], ",", "0"}], "}"}]}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "u"}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["u", "2"]}]]}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "u"}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["u", "2"]}]]}], ",", "0"}], "}"}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "u"}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["u", "2"]}]]}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "u"}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["u", "2"]}]]}], ",", "0"}], "}"}]}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "u"}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["u", "2"]}]]}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["5", "2"]}], "-", "u", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "4"]}], "-", 
            FractionBox["u", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "2"]}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "u"}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["u", "2"]}]]}], ",", "0"}], "}"}]}], "}"}]}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6268301495431433`*^9, {3.626830183198243*^9, 3.62683020509693*^9}, 
   3.62683195086719*^9, 3.6268328293379173`*^9, 3.626833771595755*^9, 
   3.626835346719638*^9, 3.626835418230815*^9, 3.6268836707261457`*^9, 
   3.627061872956358*^9, 3.627139430595697*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Dz", "=", 
   RowBox[{"Dzi", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6268303359980392`*^9, 3.626830360899749*^9}, {
  3.626831836918252*^9, 3.626831841550149*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Dz", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}], "//", 
  "smp2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dz", "[", 
    RowBox[{"[", "3", "]"}], "]"}], "//", "Simplify"}], "//", 
  "smp2"}]}], "Input",
 CellChangeTimes->{{3.626833821151621*^9, 3.6268338635808973`*^9}, 
   3.626883692227694*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["5", "2"]}], "-", "u", "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["u", "2"]}]}]], "Output",
 CellChangeTimes->{{3.626833825174116*^9, 3.626833863969604*^9}, 
   3.62683534988208*^9, 3.626835426192067*^9, {3.62688368564137*^9, 
   3.626883692671109*^9}, 3.627061946593091*^9, 3.627139430924409*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["5", "2"]}], "-", "u", "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["u", "2"]}]}]], "Output",
 CellChangeTimes->{{3.626833825174116*^9, 3.626833863969604*^9}, 
   3.62683534988208*^9, 3.626835426192067*^9, {3.62688368564137*^9, 
   3.626883692671109*^9}, 3.627061946593091*^9, 3.627139431058004*^9}]
}, Open  ]],

Cell["\<\
Partial derivatives of the area lower bound\
\>", "Input",
 CellChangeTimes->{{3.6271366061034803`*^9, 3.6271366318046494`*^9}, {
  3.62713690123135*^9, 3.6271369932536087`*^9}, {3.627137030740361*^9, 
  3.6271370471134567`*^9}, {3.627137109777646*^9, 3.62713712370438*^9}, {
  3.627138331701415*^9, 3.627138343787397*^9}, {3.627138404139586*^9, 
  3.627138506161724*^9}, {3.627138801555333*^9, 3.627138899207082*^9}, {
  3.6271389660773153`*^9, 3.627138982430539*^9}, {3.627139058267969*^9, 
  3.627139109396845*^9}, {3.62713928387947*^9, 3.6271393710346327`*^9}},
 FormatType->"TextForm"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"zA", "=", 
   RowBox[{"{", 
    RowBox[{
    "h3a", ",", "h3b", ",", "h3c", ",", "h3d", ",", "xp0", ",", "yp0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Az", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"App34", ",", 
        RowBox[{"zA", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "/.", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "\[Rule]", "0"}], "&"}], "/@", "zA"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.626830475156948*^9, 3.626830609285228*^9}, 
   3.6268318513481407`*^9}],

Cell[TextData[{
 "Constructing gradient of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Phi]", "0"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Input",
 CellChangeTimes->{{3.6271366061034803`*^9, 3.6271366318046494`*^9}, {
  3.62713690123135*^9, 3.6271369932536087`*^9}, {3.627137030740361*^9, 
  3.6271370471134567`*^9}, {3.627137109777646*^9, 3.62713712370438*^9}, {
  3.627138331701415*^9, 3.627138343787397*^9}, {3.627138404139586*^9, 
  3.627138506161724*^9}, {3.627138801555333*^9, 3.627138899207082*^9}, {
  3.6271389660773153`*^9, 3.627138982430539*^9}, {3.627139058267969*^9, 
  3.627139109396845*^9}, {3.62713928387947*^9, 3.627139400688642*^9}},
 FormatType->"TextForm"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"df0", "/", "dxp0"}], "*)"}], " ", 
  RowBox[{
   RowBox[{"fxp0", "=", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"DM", " ", 
         RowBox[{"Az", "[", 
          RowBox[{"[", "5", "]"}], "]"}]}], "-", 
        RowBox[{"AM", " ", 
         RowBox[{"Dz", "[", 
          RowBox[{"[", "5", "]"}], "]"}]}]}], "//", "smp2"}], 
      RowBox[{"AM", " ", "DM"}]], "//", "smp2"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"df0", "/", "dyp0"}], "*)"}], " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"DM", " ", 
        RowBox[{"Az", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "-", 
       RowBox[{"AM", " ", 
        RowBox[{"Dz", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}]}], "//", "smp2"}], 
     RowBox[{"AM", " ", "DM"}]], "//", "smp2"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"df0", "/", "dx1"}], "-", "6"}], "*)"}], " ", 
   RowBox[{"fxp1", "=", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"DM", " ", 
        RowBox[{"Az", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], "//", "smp2"}], 
      RowBox[{"AM", " ", "DM"}]], "//", "smp2"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"df0", "/", "dyp1"}], "-", "6"}], "*)"}], " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"DM", " ", 
       RowBox[{"Az", "[", 
        RowBox[{"[", "6", "]"}], "]"}]}], "//", "smp2"}], 
     RowBox[{"AM", " ", "DM"}]], "//", "smp2"}]}]}]], "Input",
 CellChangeTimes->{{3.626830783831493*^9, 3.626830784531101*^9}, {
   3.626832018304141*^9, 3.626832132919663*^9}, {3.626883718324551*^9, 
   3.626883728330222*^9}, 3.6268851706865797`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", "679"], " ", 
  RowBox[{"(", 
   RowBox[{"128", "-", 
    RowBox[{"743", " ", "u"}], "+", 
    RowBox[{"816", " ", 
     SuperscriptBox["u", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.626832062775091*^9, {3.626832123466002*^9, 3.6268321332352943`*^9}, 
   3.626832926612328*^9, 3.6268338811064157`*^9, 3.6268354311654387`*^9, {
   3.626883706797966*^9, 3.626883729544704*^9}, 3.62688393729205*^9, 
   3.6268840281361647`*^9, 3.626885171657116*^9, 3.627061950265087*^9, 
   3.62713943200889*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.626832062775091*^9, {3.626832123466002*^9, 3.6268321332352943`*^9}, 
   3.626832926612328*^9, 3.6268338811064157`*^9, 3.6268354311654387`*^9, {
   3.626883706797966*^9, 3.626883729544704*^9}, 3.62688393729205*^9, 
   3.6268840281361647`*^9, 3.626885171657116*^9, 3.627061950265087*^9, 
   3.6271394323398933`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", "7"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "4"}], "-", 
    RowBox[{"3", " ", "u"}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["u", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.626832062775091*^9, {3.626832123466002*^9, 3.6268321332352943`*^9}, 
   3.626832926612328*^9, 3.6268338811064157`*^9, 3.6268354311654387`*^9, {
   3.626883706797966*^9, 3.626883729544704*^9}, 3.62688393729205*^9, 
   3.6268840281361647`*^9, 3.626885171657116*^9, 3.627061950265087*^9, 
   3.6271394325783033`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.626832062775091*^9, {3.626832123466002*^9, 3.6268321332352943`*^9}, 
   3.626832926612328*^9, 3.6268338811064157`*^9, 3.6268354311654387`*^9, {
   3.626883706797966*^9, 3.626883729544704*^9}, 3.62688393729205*^9, 
   3.6268840281361647`*^9, 3.626885171657116*^9, 3.627061950265087*^9, 
   3.627139432579752*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Fphh1", "=", 
  RowBox[{"smp3", "/@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "AM"}], ")"}], 
      RowBox[{"Az", "[", 
       RowBox[{"[", 
        RowBox[{";;", "4"}], "]"}], "]"}]}], "//", "smp2"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.626831188922502*^9, 3.626831236275722*^9}, {
  3.626831441941506*^9, 3.626831443665687*^9}, {3.626832181045787*^9, 
  3.626832192158085*^9}, {3.626832258622601*^9, 3.626832266317625*^9}, {
  3.626883738211255*^9, 3.6268837685979652`*^9}, {3.6268838207674513`*^9, 
  3.626883826693263*^9}, {3.6268840328581944`*^9, 3.6268840334282827`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["2", "7"], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["u", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "u", "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["2", "7"], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["u", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "-", 
      RowBox[{"3", " ", "u"}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["u", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["2", "7"], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["u", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "-", 
      RowBox[{"3", " ", "u"}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["u", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["2", "7"], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["u", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "u", "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.626831231262245*^9, 3.6268312365292788`*^9}, 
   3.626831444293199*^9, {3.6268321541319427`*^9, 3.626832192605377*^9}, {
   3.62683226074783*^9, 3.626832266978447*^9}, 3.626832928874494*^9, 
   3.626833892535434*^9, 3.6268354366785307`*^9, {3.626883759625898*^9, 
   3.6268837690226603`*^9}, {3.626883821405301*^9, 3.6268838270608387`*^9}, 
   3.626883900372842*^9, 3.6268839390238647`*^9, {3.626884029575683*^9, 
   3.626884034259923*^9}, 3.6270619557585278`*^9, 3.627139434548657*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"fha", "=", 
  RowBox[{"Fphh1", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"fhb", "=", 
  RowBox[{"Fphh1", "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.626884058213929*^9, 3.626884075123814*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", "7"], " ", 
  SqrtBox[
   RowBox[{"1", "-", 
    SuperscriptBox["u", "2"]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "-", "u", "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["u", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.626884075399241*^9, 3.6270619568101463`*^9, 
  3.627139435122909*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", "7"], " ", 
  SqrtBox[
   RowBox[{"1", "-", 
    SuperscriptBox["u", "2"]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "5"}], "-", 
    RowBox[{"3", " ", "u"}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["u", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.626884075399241*^9, 3.6270619568101463`*^9, 
  3.6271394352003*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"fhat", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Az", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/", "AM"}], "-", " ", 
     RowBox[{
      RowBox[{"Dz", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/", "DM"}]}], "//", "smp2"}], "//", 
   "smp3"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Az", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "/", "AM"}], "-", " ", 
    RowBox[{
     RowBox[{"Dz", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "/", "DM"}]}], "//", "smp2"}], "//", 
  "smp3"}]}], "Input",
 CellChangeTimes->{{3.626884146173897*^9, 3.6268841794011593`*^9}, {
  3.626884258589621*^9, 3.626884279263404*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", "679"], " ", 
  SqrtBox[
   RowBox[{"1", "-", 
    SuperscriptBox["u", "2"]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "618"}], "-", 
    RowBox[{"273", " ", "u"}], "+", 
    RowBox[{"692", " ", 
     SuperscriptBox["u", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.626884164647428*^9, 3.626884180089015*^9}, {
   3.6268842647313347`*^9, 3.626884285103077*^9}, 3.627061958493981*^9, 
   3.627139436499427*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", "679"], " ", 
  SqrtBox[
   RowBox[{"1", "-", 
    SuperscriptBox["u", "2"]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "618"}], "-", 
    RowBox[{"273", " ", "u"}], "+", 
    RowBox[{"692", " ", 
     SuperscriptBox["u", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.626884164647428*^9, 3.626884180089015*^9}, {
   3.6268842647313347`*^9, 3.626884285103077*^9}, 3.627061958493981*^9, 
   3.627139438143743*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"fhbt", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Az", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "/", "AM"}], "-", " ", 
     RowBox[{
      RowBox[{"Dz", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "/", "DM"}]}], "//", "smp2"}], "//", 
   "smp3"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Az", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "/", "AM"}], "-", " ", 
    RowBox[{
     RowBox[{"Dz", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "/", "DM"}]}], "//", "smp2"}], "//", 
  "smp3"}]}], "Input",
 CellChangeTimes->{{3.626884205655581*^9, 3.626884222341002*^9}, {
  3.626884269115649*^9, 3.626884281994977*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", "679"], " ", 
  SqrtBox[
   RowBox[{"1", "-", 
    SuperscriptBox["u", "2"]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "649"}], "-", 
    RowBox[{"1179", " ", "u"}], "+", 
    RowBox[{"2010", " ", 
     SuperscriptBox["u", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.6268842441597958`*^9, 3.6268842882310867`*^9, 
  3.6270619628759003`*^9, 3.6271394394527597`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", "679"], " ", 
  SqrtBox[
   RowBox[{"1", "-", 
    SuperscriptBox["u", "2"]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "649"}], "-", 
    RowBox[{"1179", " ", "u"}], "+", 
    RowBox[{"2010", " ", 
     SuperscriptBox["u", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.6268842441597958`*^9, 3.6268842882310867`*^9, 
  3.6270619628759003`*^9, 3.627139440949769*^9}]
}, Open  ]],

Cell[TextData[{
 "Constructing gradient of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Psi]", "i"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " for i=1,8,15,22,29,36"
}], "Input",
 CellChangeTimes->{{3.6271366061034803`*^9, 3.6271366318046494`*^9}, {
  3.62713690123135*^9, 3.6271369932536087`*^9}, {3.627137030740361*^9, 
  3.6271370471134567`*^9}, {3.627137109777646*^9, 3.62713712370438*^9}, {
  3.627138331701415*^9, 3.627138343787397*^9}, {3.627138404139586*^9, 
  3.627138506161724*^9}, {3.627138801555333*^9, 3.627138899207082*^9}, {
  3.6271389660773153`*^9, 3.627138982430539*^9}, {3.627139058267969*^9, 
  3.627139109396845*^9}, {3.62713928387947*^9, 3.627139400688642*^9}, {
  3.627139447438672*^9, 3.627139475129245*^9}},
 FormatType->"TextForm"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Psi0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "-", "kp0"}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "b"}], ")"}], 
       RowBox[{"M", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], "+", 
      RowBox[{"b", " ", 
       RowBox[{"M", "[", 
        RowBox[{"[", "5", "]"}], "]"}]}], "+", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "ll"}], " ", "h3b"}], ",", "0"}], "}"}], "-", "kp0"}], 
     ")"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6268758799578037`*^9, 3.626875881096034*^9}, {
   3.626876104649198*^9, 3.626876196948903*^9}, {3.626876442595111*^9, 
   3.626876445525292*^9}, 3.6268765600891438`*^9, {3.62687659511698*^9, 
   3.6268765969167147`*^9}, {3.626884418806505*^9, 3.626884447143477*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "h3b", " ", 
   SqrtBox[
    RowBox[{"1", "-", 
     SuperscriptBox["u", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "u", "-", "xp0"}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "u"}], ")"}], " ", "xp0"}], "+", 
  SuperscriptBox["xp0", "2"], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["u", "2"]}], ")"}], " ", "yp0", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["u", "2"]}], "+", "yp0"}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.626876198600466*^9, 3.626876446882291*^9, 3.6268765604056797`*^9, 
   3.626876597203833*^9, {3.626884424149329*^9, 3.626884448283601*^9}, 
   3.627061965801862*^9, 3.627139441164469*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Psi0", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"xp0", "\[Rule]", "0"}], ",", 
     RowBox[{"yp0", "\[Rule]", "0"}], ",", 
     RowBox[{"h3b", "\[Rule]", "0"}]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"g0x0", ",", "g0y0", ",", "g0hb"}], "}"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"Psi0", ",", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"xp0", ",", "yp0", ",", "h3b"}], "}"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"xp0", "\[Rule]", "0"}], ",", 
              RowBox[{"yp0", "\[Rule]", "0"}], ",", 
              RowBox[{"h3b", "\[Rule]", "0"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "//", 
        "Simplify"}], "//", "smp2"}], "//", "Expand"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["u", "4"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "8"}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", "u"}], "-", 
         RowBox[{"4", 
          SuperscriptBox["u", "2"]}]}], ")"}], "u"}]}], "}"}]}], "//", 
   "smp2"}]}]}], "Input",
 CellChangeTimes->{{3.626876209553115*^9, 3.6268762592065983`*^9}, {
  3.626876468691568*^9, 3.626876498398046*^9}, {3.626877357886532*^9, 
  3.6268773922358217`*^9}, {3.626877426658516*^9, 3.626877426843693*^9}, {
  3.626884455568469*^9, 3.6268844914889393`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6268762594738483`*^9, {3.626876451004963*^9, 3.626876498790861*^9}, 
   3.626876563035757*^9, {3.626877362922391*^9, 3.626877392586522*^9}, 
   3.626877427293*^9, 3.6268844584234943`*^9, 3.626884492141665*^9, 
   3.6270619676559772`*^9, 3.627139482750395*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "-", "u"}], ",", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "15"}], "-", 
      RowBox[{"2", " ", "u"}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["u", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "u"}], ")"}], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["u", "2"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6268762594738483`*^9, {3.626876451004963*^9, 3.626876498790861*^9}, 
   3.626876563035757*^9, {3.626877362922391*^9, 3.626877392586522*^9}, 
   3.626877427293*^9, 3.6268844584234943`*^9, 3.626884492141665*^9, 
   3.6270619676559772`*^9, 3.627139482834543*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Psi14", "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Det", "[", 
     RowBox[{"{", 
      RowBox[{"kp0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "b"}], ")"}], 
         RowBox[{"M", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "+", 
        RowBox[{"b", " ", 
         RowBox[{"M", "[", 
          RowBox[{"[", "5", "]"}], "]"}]}], "+", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "ll"}], " ", "h3b"}], ",", "0"}], "}"}]}]}], "}"}], 
     "]"}]}], "-", 
   RowBox[{"Det", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "b"}], ")"}], 
        RowBox[{"M", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "+", 
       RowBox[{"b", " ", 
        RowBox[{"M", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], "+", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "ll"}], " ", "h3b"}], ",", "0"}], "}"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a"}], ")"}], 
        RowBox[{"M", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"M", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], "+", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "ll"}], " ", "h3a"}], ",", "0"}], "}"}]}]}], "}"}], 
    "]"}], "-", 
   RowBox[{"Det", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a"}], ")"}], 
        RowBox[{"M", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"M", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], "+", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "ll"}], " ", "h3a"}], ",", "0"}], "}"}]}], ",", 
      "kp0"}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.626876806121962*^9, 3.626876936511574*^9}, {
  3.626884518614661*^9, 3.626884527565835*^9}, {3.626884570089582*^9, 
  3.6268845767544947`*^9}, {3.6268846536979637`*^9, 3.6268846566843367`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", "h3a"}], "-", 
  RowBox[{"5", " ", "h3b"}], "+", 
  RowBox[{"8", " ", "h3a", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"13", " ", "h3b", " ", 
   SuperscriptBox["u", "2"]}], "-", 
  RowBox[{"4", " ", "h3a", " ", 
   SuperscriptBox["u", "4"]}], "-", 
  RowBox[{"8", " ", "h3b", " ", 
   SuperscriptBox["u", "4"]}], "-", 
  RowBox[{
   FractionBox["9", "2"], " ", 
   SqrtBox[
    RowBox[{"1", "-", 
     SuperscriptBox["u", "2"]}]], " ", "xp0"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["u", "2"], " ", 
   SqrtBox[
    RowBox[{"1", "-", 
     SuperscriptBox["u", "2"]}]], " ", "xp0"}], "+", 
  RowBox[{"2", " ", "h3a", " ", "yp0"}], "-", 
  RowBox[{"2", " ", "h3b", " ", "yp0"}], "-", 
  RowBox[{"2", " ", "h3a", " ", 
   SuperscriptBox["u", "2"], " ", "yp0"}], "+", 
  RowBox[{"2", " ", "h3b", " ", 
   SuperscriptBox["u", "2"], " ", "yp0"}]}]], "Output",
 CellChangeTimes->{{3.626876878345746*^9, 3.626876936809319*^9}, 
   3.626884497472014*^9, 3.626884577049609*^9, 3.62688465725603*^9, 
   3.627061969626696*^9, 3.627139483552782*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"smp", "=", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Simplify", "[", 
         RowBox[{"#", ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               SuperscriptBox["u", "2"], "+", 
               SuperscriptBox["v", "2"]}], "\[Equal]", "1"}], ",", 
             RowBox[{
              RowBox[{"1", "-", 
               RowBox[{"4", "u"}], "-", 
               RowBox[{"4", 
                SuperscriptBox["u", "2"]}], "+", 
               RowBox[{"8", 
                SuperscriptBox["u", "3"]}]}], "\[Equal]", "0"}], ",", 
             RowBox[{"u", ">", "0"}], ",", 
             RowBox[{"v", ">", "0"}]}], "}"}]}]}], "]"}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{"v", "\[Rule]", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["u", "2"]}]]}], "}"}]}], "]"}], "&"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Psi14", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"xp0", "\[Rule]", "0"}], ",", 
       RowBox[{"yp0", "\[Rule]", "0"}], ",", 
       RowBox[{"h3b", "\[Rule]", "0"}], ",", 
       RowBox[{"h3a", "\[Rule]", "0"}]}], "}"}]}], "//", "Simplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"g14x0", ",", "g14y0", ",", "g14hb", ",", "g14ha"}], "}"}], "=", 
    
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{"Psi14", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"xp0", ",", "yp0", ",", "h3b", ",", "h3a"}], "}"}], 
                 "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"xp0", "\[Rule]", "0"}], ",", 
                RowBox[{"yp0", "\[Rule]", "0"}], ",", 
                RowBox[{"h3b", "\[Rule]", "0"}], ",", 
                RowBox[{"h3a", "\[Rule]", "0"}]}], "}"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "//", 
          "Simplify"}], "//", "smp2"}], "//", "Expand"}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["u", "4"], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "/", "8"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", "u"}], "-", 
           RowBox[{"4", 
            SuperscriptBox["u", "2"]}]}], ")"}], "u"}]}], "}"}]}], "//", 
     "smp2"}]}]}]}]], "Input",
 CellChangeTimes->{{3.626876952334066*^9, 3.62687698017069*^9}, {
  3.626877058832841*^9, 3.6268770591027737`*^9}, {3.626877142297155*^9, 
  3.6268772555942802`*^9}, {3.626877360312619*^9, 3.626877360675467*^9}, {
  3.626877434319108*^9, 3.6268774345096292`*^9}, {3.626884636563239*^9, 
  3.6268846408340883`*^9}, {3.62688468564324*^9, 3.626884705778996*^9}, {
  3.626885205369074*^9, 3.6268852103699913`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.626876980466011*^9, 3.6268770593548813`*^9, {3.6268771453968143`*^9, 
   3.626877160073349*^9}, {3.626877224363656*^9, 3.6268772560613317`*^9}, 
   3.626877434770534*^9, 3.626884580858427*^9, {3.626884641141348*^9, 
   3.6268846581709013`*^9}, 3.6268847062967043`*^9, 3.62688521065453*^9, 
   3.6270619709142237`*^9, 3.627139484062111*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["3", "2"], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["u", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"]}]}], ")"}]}], ",", "0", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["9", "2"]}], "-", "u", "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["u", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["15", "4"]}], "-", 
    FractionBox["u", "2"], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["u", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.626876980466011*^9, 3.6268770593548813`*^9, {3.6268771453968143`*^9, 
   3.626877160073349*^9}, {3.626877224363656*^9, 3.6268772560613317`*^9}, 
   3.626877434770534*^9, 3.626884580858427*^9, {3.626884641141348*^9, 
   3.6268846581709013`*^9}, 3.6268847062967043`*^9, 3.62688521065453*^9, 
   3.6270619709142237`*^9, 3.627139484239243*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Psi28", "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Det", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"M", "[", 
        RowBox[{"[", "4", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "b"}], ")"}], 
         RowBox[{"M", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "+", 
        RowBox[{"b", " ", 
         RowBox[{"M", "[", 
          RowBox[{"[", "5", "]"}], "]"}]}], "+", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "ll"}], " ", "h3b"}], ",", "0"}], "}"}]}]}], "}"}], 
     "]"}]}], "-", 
   RowBox[{"Det", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "b"}], ")"}], 
        RowBox[{"M", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "+", 
       RowBox[{"b", " ", 
        RowBox[{"M", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], "+", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "ll"}], " ", "h3b"}], ",", "0"}], "}"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a"}], ")"}], 
        RowBox[{"M", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"M", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], "+", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "ll"}], " ", "h3a"}], ",", "0"}], "}"}]}]}], "}"}], 
    "]"}], "-", 
   RowBox[{"Det", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "a"}], ")"}], 
        RowBox[{"M", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"M", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], "+", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "ll"}], " ", "h3a"}], ",", "0"}], "}"}]}], ",", 
      RowBox[{"M", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.626877485674539*^9, 3.6268775028815947`*^9}, {
   3.626884728816243*^9, 3.626884758387437*^9}, 3.6268849341665373`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "h3a"}], "-", 
  RowBox[{"7", " ", "h3b"}], "+", 
  RowBox[{"6", " ", "h3a", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"15", " ", "h3b", " ", 
   SuperscriptBox["u", "2"]}], "-", 
  RowBox[{"4", " ", "h3a", " ", 
   SuperscriptBox["u", "4"]}], "-", 
  RowBox[{"8", " ", "h3b", " ", 
   SuperscriptBox["u", "4"]}]}]], "Output",
 CellChangeTimes->{
  3.626877507049659*^9, {3.626884750247118*^9, 3.626884759050497*^9}, 
   3.62688493505249*^9, 3.627061972497302*^9, 3.627139484587891*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Psi28", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"h3b", "\[Rule]", "0"}], ",", 
     RowBox[{"h3a", "\[Rule]", "0"}]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"g28hb", ",", "g28ha"}], "}"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"Psi28", ",", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"h3b", ",", "h3a"}], "}"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"h3b", "\[Rule]", "0"}], ",", 
              RowBox[{"h3a", "\[Rule]", "0"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "//", 
        "Simplify"}], "//", "smp2"}], "//", "Expand"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["u", "4"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "8"}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", "u"}], "-", 
         RowBox[{"4", 
          SuperscriptBox["u", "2"]}]}], ")"}], "u"}]}], "}"}]}], "//", 
   "smp2"}]}]}], "Input",
 CellChangeTimes->{{3.626877519664329*^9, 3.626877552942865*^9}, {
  3.626884762028097*^9, 3.626884763993957*^9}, {3.626884956099451*^9, 
  3.626884965362932*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.626877532404048*^9, 3.6268775531792307`*^9}, 
   3.626884764362917*^9, {3.62688493958953*^9, 3.626884965775238*^9}, 
   3.6270619734525223`*^9, 3.6271394853513527`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["13", "2"]}], "-", "u", "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["u", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["7", "4"]}], "-", 
    FractionBox["u", "2"], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["u", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.626877532404048*^9, 3.6268775531792307`*^9}, 
   3.626884764362917*^9, {3.62688493958953*^9, 3.626884965775238*^9}, 
   3.6270619734525223`*^9, 3.627139485465005*^9}]
}, Open  ]],

Cell[TextData[{
 "There are coefficitients ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["c", "i"], ">", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["d", "i"], ">", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " such that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[CapitalSigma]c", "i"], 
      SubscriptBox[
       RowBox[{"f", "'"}], "i"]}], "-", 
     RowBox[{
      SubscriptBox["\[CapitalSigma]d", "i"], 
      SubscriptBox[
       RowBox[{"g", "'"}], "i"]}]}], "=", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Input",
 CellChangeTimes->{{3.6271366061034803`*^9, 3.6271366318046494`*^9}, {
  3.62713690123135*^9, 3.6271369932536087`*^9}, {3.627137030740361*^9, 
  3.6271370471134567`*^9}, {3.627137109777646*^9, 3.62713712370438*^9}, {
  3.627138331701415*^9, 3.627138343787397*^9}, {3.627138404139586*^9, 
  3.627138506161724*^9}, {3.627138801555333*^9, 3.627138899207082*^9}, {
  3.6271389660773153`*^9, 3.627138982430539*^9}, {3.627139058267969*^9, 
  3.627139109396845*^9}, {3.62713928387947*^9, 3.627139400688642*^9}, {
  3.627139447438672*^9, 3.627139475129245*^9}, {3.6271395284975147`*^9, 
  3.627139620904128*^9}},
 FormatType->"TextForm"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"f0xy", "=", 
   RowBox[{"{", 
    RowBox[{
    "fxp0", ",", "0", ",", "fxp1", ",", "0", ",", "fxp1", ",", "0", ",", 
     "fxp1", ",", "0", ",", "fxp1", ",", "0", ",", "fxp1", ",", "0", ",", 
     "fxp1", ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"g0xy", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"g0x0", ",", "g0y0"}], "}"}], ",", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", "12"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"g7xy", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"g0x0", ",", 
      RowBox[{"-", "g0y0"}]}], "}"}], ",", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", "12"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"g14xy", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"g14x0", ",", "g14y0"}], "}"}], ",", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", "12"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"g21xy", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"g14x0", ",", "g14y0"}], "}"}], ",", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", "12"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"g28xy", "=", 
  RowBox[{"ConstantArray", "[", 
   RowBox[{"0", ",", "14"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"g35xy", "=", 
  RowBox[{"ConstantArray", "[", 
   RowBox[{"0", ",", "14"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.626884970072659*^9, 3.626885198991263*^9}, {
  3.62688522914019*^9, 3.6268852566535797`*^9}, {3.626885691927765*^9, 
  3.626885693989073*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "-", "u"}], ",", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "15"}], "-", 
      RowBox[{"2", " ", "u"}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["u", "2"]}]}], ")"}]}], ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.626885048633602*^9, 3.62688507702584*^9}, 
   3.626885257266283*^9, 3.626885694258102*^9, 3.6270619755140457`*^9, 
   3.6271394861290703`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "-", "u"}], ",", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"15", "+", 
      RowBox[{"2", " ", "u"}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["u", "2"]}]}], ")"}]}], ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.626885048633602*^9, 3.62688507702584*^9}, 
   3.626885257266283*^9, 3.626885694258102*^9, 3.6270619755140457`*^9, 
   3.627139486202467*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["3", "2"], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["u", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"]}]}], ")"}]}], ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.626885048633602*^9, 3.62688507702584*^9}, 
   3.626885257266283*^9, 3.626885694258102*^9, 3.6270619755140457`*^9, 
   3.62713948627743*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["3", "2"], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["u", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"]}]}], ")"}]}], ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.626885048633602*^9, 3.62688507702584*^9}, 
   3.626885257266283*^9, 3.626885694258102*^9, 3.6270619755140457`*^9, 
   3.627139486429844*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.626885048633602*^9, 3.62688507702584*^9}, 
   3.626885257266283*^9, 3.626885694258102*^9, 3.6270619755140457`*^9, 
   3.6271394864313307`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.626885048633602*^9, 3.62688507702584*^9}, 
   3.626885257266283*^9, 3.626885694258102*^9, 3.6270619755140457`*^9, 
   3.627139486432578*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"f0hh", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"(", GridBox[{
       {"fha", "fhb", "fhb", "fha"},
       {"fhat", "fhb", "fhb", "fha"},
       {"fha", "fhbt", "fhb", "fha"},
       {"fha", "fhb", "fhb", "fha"},
       {"fha", "fhb", "fhbt", "fha"},
       {"fha", "fhb", "fhb", "fhat"},
       {"fha", "fhb", "fhb", "fha"}
      }], ")"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"g0hh", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", "13"}], "]"}], ",", 
    RowBox[{"{", "g0hb", "}"}], ",", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", "14"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"g7hh", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", "14"}], "]"}], ",", 
    RowBox[{"{", "g0hb", "}"}], ",", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", "13"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"g14hh", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", "12"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"g14ha", ",", "g14hb"}], "}"}], ",", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", "14"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"g21hh", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", "14"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"g14hb", ",", "g14ha"}], "}"}], ",", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", "12"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"g28hh", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", "12"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"g28ha", ",", "g28hb"}], "}"}], ",", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", "14"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"g35hh", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", "14"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"g28hb", ",", "g28ha"}], "}"}], ",", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", "12"}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.626885262529114*^9, 3.626885469262022*^9}, {
  3.626885500330842*^9, 3.6268855747655067`*^9}, {3.626885609486562*^9, 
  3.626885679941793*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "u"}], ")"}], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["u", "2"]}]]}], ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.626885447492044*^9, 3.6268856815252666`*^9, 
  3.62706197897783*^9, 3.627139498606842*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "u"}], ")"}], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["u", "2"]}]]}], ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.626885447492044*^9, 3.6268856815252666`*^9, 
  3.62706197897783*^9, 3.6271394986086483`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["15", "4"]}], "-", 
    FractionBox["u", "2"], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["u", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["9", "2"]}], "-", "u", "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["u", "2"]}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.626885447492044*^9, 3.6268856815252666`*^9, 
  3.62706197897783*^9, 3.627139498681514*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["9", "2"]}], "-", "u", "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["u", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["15", "4"]}], "-", 
    FractionBox["u", "2"], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["u", "2"]}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{3.626885447492044*^9, 3.6268856815252666`*^9, 
  3.62706197897783*^9, 3.6271394987542953`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["7", "4"]}], "-", 
    FractionBox["u", "2"], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["u", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["13", "2"]}], "-", "u", "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["u", "2"]}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.626885447492044*^9, 3.6268856815252666`*^9, 
  3.62706197897783*^9, 3.6271394988263063`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["13", "2"]}], "-", "u", "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["u", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["7", "4"]}], "-", 
    FractionBox["u", "2"], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["u", "2"]}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{3.626885447492044*^9, 3.6268856815252666`*^9, 
  3.62706197897783*^9, 3.627139498898157*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{"F0xy", "=", 
    RowBox[{"Total", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"f0xy", ",", 
         RowBox[{"2", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}]}], ")"}], 
  "[", 
  RowBox[{"[", 
   RowBox[{";;", "2"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"G0xy", "=", 
    RowBox[{"Total", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"g0xy", ",", 
         RowBox[{"2", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}]}], ")"}], 
  "[", 
  RowBox[{"[", 
   RowBox[{";;", "2"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"G7xy", "=", 
    RowBox[{"Total", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"g7xy", ",", 
         RowBox[{"2", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}]}], ")"}], 
  "[", 
  RowBox[{"[", 
   RowBox[{";;", "2"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"G14xy", "=", 
    RowBox[{"Total", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"g14xy", ",", 
         RowBox[{"2", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}]}], ")"}], 
  "[", 
  RowBox[{"[", 
   RowBox[{";;", "2"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"G21xy", "=", 
    RowBox[{"Total", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"g21xy", ",", 
         RowBox[{"2", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}]}], ")"}], 
  "[", 
  RowBox[{"[", 
   RowBox[{";;", "2"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"G28xy", "=", 
    RowBox[{"Total", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"g28xy", ",", 
         RowBox[{"2", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}]}], ")"}], 
  "[", 
  RowBox[{"[", 
   RowBox[{";;", "2"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"G35xy", "=", 
    RowBox[{"Total", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"g35xy", ",", 
         RowBox[{"2", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}]}], ")"}], 
  "[", 
  RowBox[{"[", 
   RowBox[{";;", "2"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.626885727542091*^9, 3.6268858882329617`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["12", "7"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       RowBox[{"3", " ", "u"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["2", "679"], " ", 
     RowBox[{"(", 
      RowBox[{"128", "-", 
       RowBox[{"743", " ", "u"}], "+", 
       RowBox[{"816", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}]}], ",", "0"}], "}"}]], "Output",\

 CellChangeTimes->{{3.626885828082086*^9, 3.626885888698552*^9}, 
   3.627061983431898*^9, 3.627139500623355*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "-", "u"}], ",", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "15"}], "-", 
      RowBox[{"2", " ", "u"}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["u", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.626885828082086*^9, 3.626885888698552*^9}, 
   3.627061983431898*^9, 3.627139500696238*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "-", "u"}], ",", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"15", "+", 
      RowBox[{"2", " ", "u"}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["u", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.626885828082086*^9, 3.626885888698552*^9}, 
   3.627061983431898*^9, 3.627139500768651*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["3", "2"], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["u", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"]}]}], ")"}]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.626885828082086*^9, 3.626885888698552*^9}, 
   3.627061983431898*^9, 3.627139500847082*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["3", "2"], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["u", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"]}]}], ")"}]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.626885828082086*^9, 3.626885888698552*^9}, 
   3.627061983431898*^9, 3.627139500919053*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.626885828082086*^9, 3.626885888698552*^9}, 
   3.627061983431898*^9, 3.62713950092023*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.626885828082086*^9, 3.626885888698552*^9}, 
   3.627061983431898*^9, 3.627139500921443*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{"F0hh", "=", 
    RowBox[{"Total", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"f0hh", ",", 
         RowBox[{"4", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}]}], ")"}], 
  "[", 
  RowBox[{"[", 
   RowBox[{";;", "4"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"G0hh", "=", 
    RowBox[{"Total", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"g0hh", ",", 
         RowBox[{"4", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}]}], ")"}], 
  "[", 
  RowBox[{"[", 
   RowBox[{";;", "4"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"G7hh", "=", 
    RowBox[{"Total", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"g7hh", ",", 
         RowBox[{"4", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}]}], ")"}], 
  "[", 
  RowBox[{"[", 
   RowBox[{";;", "4"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"G14hh", "=", 
    RowBox[{"Total", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"g14hh", ",", 
         RowBox[{"4", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}]}], ")"}], 
  "[", 
  RowBox[{"[", 
   RowBox[{";;", "4"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"G21hh", "=", 
    RowBox[{"Total", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"g21hh", ",", 
         RowBox[{"4", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}]}], ")"}], 
  "[", 
  RowBox[{"[", 
   RowBox[{";;", "4"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"G28hh", "=", 
    RowBox[{"Total", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"g28hh", ",", 
         RowBox[{"4", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}]}], ")"}], 
  "[", 
  RowBox[{"[", 
   RowBox[{";;", "4"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"G35hh", "=", 
    RowBox[{"Total", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"g35hh", ",", 
         RowBox[{"4", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}]}], ")"}], 
  "[", 
  RowBox[{"[", 
   RowBox[{";;", "4"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.626885919152479*^9, 3.626885954220887*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["12", "7"], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", "u", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["2", "679"], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "618"}], "-", 
       RowBox[{"273", " ", "u"}], "+", 
       RowBox[{"692", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["12", "7"], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"3", " ", "u"}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["2", "679"], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "649"}], "-", 
       RowBox[{"1179", " ", "u"}], "+", 
       RowBox[{"2010", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["12", "7"], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"3", " ", "u"}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["2", "679"], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "649"}], "-", 
       RowBox[{"1179", " ", "u"}], "+", 
       RowBox[{"2010", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["12", "7"], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", "u", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["2", "679"], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "618"}], "-", 
       RowBox[{"273", " ", "u"}], "+", 
       RowBox[{"692", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6268859545750637`*^9, 3.627061986320486*^9, 
  3.627139501974908*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "u"}], ")"}], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["u", "2"]}]]}], ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.6268859545750637`*^9, 3.627061986320486*^9, 
  3.627139501978958*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "u"}], ")"}], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["u", "2"]}]]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.6268859545750637`*^9, 3.627061986320486*^9, 
  3.627139501981122*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["15", "4"]}], "-", 
    FractionBox["u", "2"], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["u", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["9", "2"]}], "-", "u", "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["u", "2"]}]}], ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.6268859545750637`*^9, 3.627061986320486*^9, 
  3.627139502055394*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["9", "2"]}], "-", "u", "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["u", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["15", "4"]}], "-", 
    FractionBox["u", "2"], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["u", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6268859545750637`*^9, 3.627061986320486*^9, 
  3.6271395021298733`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["7", "4"]}], "-", 
    FractionBox["u", "2"], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["u", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["13", "2"]}], "-", "u", "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["u", "2"]}]}], ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.6268859545750637`*^9, 3.627061986320486*^9, 
  3.627139502206518*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["13", "2"]}], "-", "u", "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["u", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["7", "4"]}], "-", 
    FractionBox["u", "2"], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["u", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6268859545750637`*^9, 3.627061986320486*^9, 
  3.627139502404347*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"qxy", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"c0", " ", "F0xy"}], "-", 
     RowBox[{"d0", " ", "G0xy"}], "-", 
     RowBox[{"d7", " ", "G7xy"}], "-", 
     RowBox[{"d14", " ", "G14xy"}], "-", 
     RowBox[{"d21", " ", "G21xy"}], "-", 
     RowBox[{"d28", " ", "G28xy"}], "-", 
     RowBox[{"d35", " ", "G35xy"}]}], ")"}], "[", 
   RowBox[{"[", 
    RowBox[{";;", "2"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"qhh", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"c0", " ", "F0hh"}], "-", 
     RowBox[{"d0", " ", "G0hh"}], "-", 
     RowBox[{"d7", " ", "G7hh"}], "-", 
     RowBox[{"d14", " ", "G14hh"}], "-", 
     RowBox[{"d21", " ", "G21hh"}], "-", 
     RowBox[{"d28", " ", "G28hh"}], "-", 
     RowBox[{"d35", " ", "G35hh"}]}], ")"}], "[", 
   RowBox[{"[", 
    RowBox[{";;", "4"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.626885977312643*^9, 3.62688604634055*^9}, {
  3.626886080511524*^9, 3.626886123672648*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "d0"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "u"}], ")"}]}], "-", 
    RowBox[{"d7", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "u"}], ")"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", "d14", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", "d21", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
    RowBox[{"c0", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["12", "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "-", 
          RowBox[{"3", " ", "u"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["2", "679"], " ", 
        RowBox[{"(", 
         RowBox[{"128", "-", 
          RowBox[{"743", " ", "u"}], "+", 
          RowBox[{"816", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "8"]}], " ", "d7", " ", 
     RowBox[{"(", 
      RowBox[{"15", "+", 
       RowBox[{"2", " ", "u"}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "8"], " ", "d0", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "15"}], "-", 
       RowBox[{"2", " ", "u"}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.626886124015943*^9, 3.62706198822917*^9, 
  3.627139510061412*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "d28"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["7", "4"]}], "-", 
       FractionBox["u", "2"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], "-", 
    RowBox[{"d14", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["15", "4"]}], "-", 
       FractionBox["u", "2"], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
    RowBox[{"c0", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["12", "7"], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["u", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "u", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["2", "679"], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["u", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "618"}], "-", 
          RowBox[{"273", " ", "u"}], "+", 
          RowBox[{"692", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", "d0", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "u"}], ")"}], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]]}], "-", 
    RowBox[{"d14", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["9", "2"]}], "-", "u", "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], "-", 
    RowBox[{"d28", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["13", "2"]}], "-", "u", "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
    RowBox[{"c0", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["12", "7"], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["u", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "-", 
          RowBox[{"3", " ", "u"}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["2", "679"], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["u", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "649"}], "-", 
          RowBox[{"1179", " ", "u"}], "+", 
          RowBox[{"2010", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", "d7", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "u"}], ")"}], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]]}], "-", 
    RowBox[{"d21", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["9", "2"]}], "-", "u", "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], "-", 
    RowBox[{"d35", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["13", "2"]}], "-", "u", "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
    RowBox[{"c0", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["12", "7"], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["u", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "-", 
          RowBox[{"3", " ", "u"}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["2", "679"], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["u", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "649"}], "-", 
          RowBox[{"1179", " ", "u"}], "+", 
          RowBox[{"2010", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "d35"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["7", "4"]}], "-", 
       FractionBox["u", "2"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], "-", 
    RowBox[{"d21", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["15", "4"]}], "-", 
       FractionBox["u", "2"], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
    RowBox[{"c0", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["12", "7"], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["u", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "u", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["2", "679"], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["u", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "618"}], "-", 
          RowBox[{"273", " ", "u"}], "+", 
          RowBox[{"692", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.626886124015943*^9, 3.62706198822917*^9, 
  3.627139510136449*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"slvd", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"qxy", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"qxy", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"qhh", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"qhh", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"qhh", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"qhh", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{"c0", "\[Equal]", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "c0", ",", "d0", ",", "d7", ",", "d14", ",", "d21", ",", "d28", ",", 
      "d35"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.626886131828579*^9, 3.626886215215673*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"c0", "\[Rule]", "1"}], ",", 
    RowBox[{"d0", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"15857", "-", 
        RowBox[{"58263", " ", "u"}], "-", 
        RowBox[{"47600", " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"118176", " ", 
         SuperscriptBox["u", "3"]}], "+", 
        RowBox[{"59512", " ", 
         SuperscriptBox["u", "4"]}], "-", 
        RowBox[{"31600", " ", 
         SuperscriptBox["u", "5"]}], "-", 
        RowBox[{"59040", " ", 
         SuperscriptBox["u", "6"]}]}], 
       RowBox[{"679", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"43", "+", 
          RowBox[{"10", " ", "u"}], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["u", "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["u", "3"]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}]}]]}]}], ",", 
    RowBox[{"d7", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"15857", "-", 
        RowBox[{"58263", " ", "u"}], "-", 
        RowBox[{"47600", " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"118176", " ", 
         SuperscriptBox["u", "3"]}], "+", 
        RowBox[{"59512", " ", 
         SuperscriptBox["u", "4"]}], "-", 
        RowBox[{"31600", " ", 
         SuperscriptBox["u", "5"]}], "-", 
        RowBox[{"59040", " ", 
         SuperscriptBox["u", "6"]}]}], 
       RowBox[{"679", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"43", "+", 
          RowBox[{"10", " ", "u"}], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["u", "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["u", "3"]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}]}]]}]}], ",", 
    RowBox[{"d14", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"36819", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["u", "2"]}]]}], "+", 
          RowBox[{"23588", " ", "u", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["u", "2"]}]]}], "-", 
          RowBox[{"107310", " ", 
           SuperscriptBox["u", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["u", "2"]}]]}], "-", 
          RowBox[{"32912", " ", 
           SuperscriptBox["u", "3"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["u", "2"]}]]}], "+", 
          RowBox[{"80424", " ", 
           SuperscriptBox["u", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["u", "2"]}]]}]}], ")"}]}], 
       RowBox[{"2037", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"43", "+", 
          RowBox[{"10", " ", "u"}], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["u", "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["u", "3"]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}]}]]}]}], ",", 
    RowBox[{"d21", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"36819", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["u", "2"]}]]}], "+", 
          RowBox[{"23588", " ", "u", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["u", "2"]}]]}], "-", 
          RowBox[{"107310", " ", 
           SuperscriptBox["u", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["u", "2"]}]]}], "-", 
          RowBox[{"32912", " ", 
           SuperscriptBox["u", "3"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["u", "2"]}]]}], "+", 
          RowBox[{"80424", " ", 
           SuperscriptBox["u", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["u", "2"]}]]}]}], ")"}]}], 
       RowBox[{"2037", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"43", "+", 
          RowBox[{"10", " ", "u"}], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["u", "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["u", "3"]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}]}]]}]}], ",", 
    RowBox[{"d28", "\[Rule]", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "52461"}], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]]}], "-", 
         RowBox[{"17520", " ", "u", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]]}], "+", 
         RowBox[{"219250", " ", 
          SuperscriptBox["u", "2"], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]]}], "+", 
         RowBox[{"49236", " ", 
          SuperscriptBox["u", "3"], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]]}], "-", 
         RowBox[{"301816", " ", 
          SuperscriptBox["u", "4"], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]]}], "-", 
         RowBox[{"41040", " ", 
          SuperscriptBox["u", "5"], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]]}], "+", 
         RowBox[{"144960", " ", 
          SuperscriptBox["u", "6"], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]]}]}], ")"}]}], 
      RowBox[{"2037", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"43", "+", 
         RowBox[{"10", " ", "u"}], "-", 
         RowBox[{"96", " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["u", "4"]}]}], ")"}]}]]}], ",", 
    RowBox[{"d35", "\[Rule]", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "52461"}], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]]}], "-", 
         RowBox[{"17520", " ", "u", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]]}], "+", 
         RowBox[{"219250", " ", 
          SuperscriptBox["u", "2"], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]]}], "+", 
         RowBox[{"49236", " ", 
          SuperscriptBox["u", "3"], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]]}], "-", 
         RowBox[{"301816", " ", 
          SuperscriptBox["u", "4"], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]]}], "-", 
         RowBox[{"41040", " ", 
          SuperscriptBox["u", "5"], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]]}], "+", 
         RowBox[{"144960", " ", 
          SuperscriptBox["u", "6"], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]]}]}], ")"}]}], 
      RowBox[{"2037", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"43", "+", 
         RowBox[{"10", " ", "u"}], "-", 
         RowBox[{"96", " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["u", "4"]}]}], ")"}]}]]}]}], "}"}], "}"}]], "Output",\

 CellChangeTimes->{{3.626886184996541*^9, 3.6268862156119833`*^9}, 
   3.627061990717135*^9, 3.627139511448716*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dx", "=", 
  RowBox[{
   RowBox[{"slvd", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", 
      RowBox[{"2", ";;"}], ",", "2"}], "]"}], "]"}], "//", 
   "smp2"}]}]], "Input",
 CellChangeTimes->{{3.6268862169119987`*^9, 3.6268862904475937`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["4", "679"]}], " ", 
    RowBox[{"(", 
     RowBox[{"175", "-", 
      RowBox[{"912", " ", "u"}], "+", 
      RowBox[{"764", " ", 
       SuperscriptBox["u", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["4", "679"]}], " ", 
    RowBox[{"(", 
     RowBox[{"175", "-", 
      RowBox[{"912", " ", "u"}], "+", 
      RowBox[{"764", " ", 
       SuperscriptBox["u", "2"]}]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{"183", "+", 
       RowBox[{"1024", " ", "u"}], "+", 
       RowBox[{"1300", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], "2037"], ",", 
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["u", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{"183", "+", 
       RowBox[{"1024", " ", "u"}], "+", 
       RowBox[{"1300", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], "2037"], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["u", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "257"}], "-", 
        RowBox[{"211", " ", "u"}], "+", 
        RowBox[{"144", " ", 
         SuperscriptBox["u", "2"]}]}], ")"}]}], "2037"]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["u", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "257"}], "-", 
        RowBox[{"211", " ", "u"}], "+", 
        RowBox[{"144", " ", 
         SuperscriptBox["u", "2"]}]}], ")"}]}], "2037"]}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.626886219794483*^9, 3.626886238222396*^9}, {
   3.6268862702025747`*^9, 3.626886290919956*^9}, 3.627061994457224*^9, 
   3.627139514246707*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dx", "//", "Np"}]], "Input",
 CellChangeTimes->{{3.626886291635415*^9, 3.626886292749752*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.15617380392913138`", ",", "0.15617380392913138`", ",", 
   "1.8410647618153035`", ",", "1.8410647618153035`", ",", 
   "0.5626867860846806`", ",", "0.5626867860846806`"}], "}"}]], "Output",
 CellChangeTimes->{3.626886293060069*^9, 3.627061995650117*^9, 
  3.627139602066934*^9}]
}, Open  ]],

Cell[TextData[{
 "The solution space of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox[
      RowBox[{"x", "'"}], "i"], ".", 
     SubscriptBox[
      RowBox[{"f", "'"}], "i"]}], "=", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       RowBox[{"x", "'"}], "i"], 
      SubscriptBox[
       RowBox[{"g", "'"}], "i"]}], "=", "0"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " is trivial"
}], "Input",
 CellChangeTimes->{{3.6271366061034803`*^9, 3.6271366318046494`*^9}, {
  3.62713690123135*^9, 3.6271369932536087`*^9}, {3.627137030740361*^9, 
  3.6271370471134567`*^9}, {3.627137109777646*^9, 3.62713712370438*^9}, {
  3.627138331701415*^9, 3.627138343787397*^9}, {3.627138404139586*^9, 
  3.627138506161724*^9}, {3.627138801555333*^9, 3.627138899207082*^9}, {
  3.6271389660773153`*^9, 3.627138982430539*^9}, {3.627139058267969*^9, 
  3.627139109396845*^9}, {3.62713928387947*^9, 3.627139400688642*^9}, {
  3.627139447438672*^9, 3.627139475129245*^9}, {3.6271395284975147`*^9, 
  3.627139588317567*^9}, {3.627139635942338*^9, 3.6271396831151333`*^9}},
 FormatType->"TextForm"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FGxy", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"f0xy", ",", 
         RowBox[{"2", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"g0xy", ",", 
         RowBox[{"2", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"g7xy", ",", 
         RowBox[{"2", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"g14xy", ",", 
         RowBox[{"2", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"g21xy", ",", 
         RowBox[{"2", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"g28xy", ",", 
         RowBox[{"2", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"g35xy", ",", 
         RowBox[{"2", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FGhh", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"f0hh", ",", 
         RowBox[{"4", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"g0hh", ",", 
         RowBox[{"4", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"g7hh", ",", 
         RowBox[{"4", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"g14hh", ",", 
         RowBox[{"4", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"g21hh", ",", 
         RowBox[{"4", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"g28hh", ",", 
         RowBox[{"4", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RotateRight", "[", 
        RowBox[{"g35hh", ",", 
         RowBox[{"4", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.626885727542091*^9, 3.6268858882329617`*^9}, {
  3.626900505009305*^9, 3.626900714326283*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FGxy", "//", "Dimensions"}], "\[IndentingNewLine]", 
 RowBox[{"FGhh", "//", "Dimensions"}]}], "Input",
 CellChangeTimes->{{3.626900621161088*^9, 3.626900625098741*^9}, {
  3.626900719069416*^9, 3.626900721597628*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"49", ",", "14"}], "}"}]], "Output",
 CellChangeTimes->{{3.626900625539126*^9, 3.6269006543762417`*^9}, 
   3.6269007219055223`*^9, 3.6270620015550413`*^9, 3.627139687434762*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"49", ",", "28"}], "}"}]], "Output",
 CellChangeTimes->{{3.626900625539126*^9, 3.6269006543762417`*^9}, 
   3.6269007219055223`*^9, 3.6270620015550413`*^9, 3.627139687438512*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Join", "[", 
   RowBox[{"FGxy", ",", "FGhh", ",", "2"}], "]"}], "//", 
  "MatrixRank"}]], "Input",
 CellChangeTimes->{{3.6269007287303143`*^9, 3.626900792167199*^9}}],

Cell[BoxData["42"], "Output",
 CellChangeTimes->{{3.626900768409165*^9, 3.626900784572494*^9}, 
   3.626900815455982*^9, 3.627062030007555*^9, 3.627139714224173*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"svd", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"SingularValueDecomposition", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{"FGxy", ",", "FGhh", ",", "2"}], "]"}], "//", "Np"}], "]"}], 
    "[", 
    RowBox[{"[", "2", "]"}], "]"}], "//", 
   "Diagonal"}]}], "\[IndentingNewLine]", 
 RowBox[{"svd", "//", "Length"}]}], "Input",
 CellChangeTimes->{{3.626885919152479*^9, 3.626885954220887*^9}, 
   3.626900661096878*^9, {3.627062035320221*^9, 3.627062087129878*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.207228601559618`", ",", "3.2072286015596116`", ",", "3.196198269150177`",
    ",", "3.1961982691501762`", ",", "3.1861210244894806`", ",", 
   "3.1861210244894806`", ",", "3.1767150868677967`", ",", 
   "1.6953188266373946`", ",", "1.6953188266373942`", ",", 
   "1.6880281749440533`", ",", "1.6880281749440509`", ",", 
   "1.6830575227833924`", ",", "1.68305752278339`", ",", "1.679431644036953`",
    ",", "0.7384522675020758`", ",", "0.7384522675020744`", ",", 
   "0.6893397322166801`", ",", "0.6893397322166794`", ",", 
   "0.6551861823058003`", ",", "0.6551861823057992`", ",", 
   "0.4210479183825615`", ",", "0.2991787244146027`", ",", 
   "0.2991787244146023`", ",", "0.29489973695217814`", ",", 
   "0.2948997369521777`", ",", "0.2776216480930514`", ",", 
   "0.27762164809305107`", ",", "0.2719910716269166`", ",", 
   "0.1156045643800608`", ",", "0.10554318657690462`", ",", 
   "0.10554318657690438`", ",", "0.10345280125475521`", ",", 
   "0.10345280125475505`", ",", "0.06583899549754257`", ",", 
   "0.06583899549754237`", ",", "0.013838862057194121`", ",", 
   "0.013838862057194052`", ",", "0.01216053366843048`", ",", 
   "0.012160533668430428`", ",", "0.011525619734596197`", ",", 
   "0.011525619734596065`", ",", "0.011524639429210577`"}], "}"}]], "Output",
 CellChangeTimes->{{3.627062067756053*^9, 3.627062087415326*^9}, 
   3.627139714430098*^9}],

Cell[BoxData["42"], "Output",
 CellChangeTimes->{{3.627062067756053*^9, 3.627062087415326*^9}, 
   3.627139714435032*^9}]
}, Open  ]]
},
WindowSize->{1278, 1419},
WindowMargins->{{0, Automatic}, {2, Automatic}},
FrontEndVersion->"8.0 for Linux x86 (64-bit) (November 7, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 268, 5, 31, "Input"],
Cell[828, 27, 174, 4, 31, "Input"],
Cell[1005, 33, 788, 22, 50, "Input"],
Cell[CellGroupData[{
Cell[1818, 59, 5311, 158, 267, "Input"],
Cell[7132, 219, 1819, 41, 45, "Output"],
Cell[8954, 262, 2901, 71, 72, "Output"],
Cell[11858, 335, 1170, 21, 45, "Output"]
}, Open  ]],
Cell[13043, 359, 233, 5, 31, "Input"],
Cell[13279, 366, 1197, 34, 159, "Input"],
Cell[14479, 402, 521, 16, 50, "Input"],
Cell[CellGroupData[{
Cell[15025, 422, 1361, 43, 88, "Input"],
Cell[16389, 467, 2485, 81, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18911, 553, 1184, 39, 97, "Input"],
Cell[20098, 594, 428, 9, 47, "Output"],
Cell[20529, 605, 673, 18, 48, "Output"],
Cell[21205, 625, 607, 16, 48, "Output"],
Cell[21815, 643, 432, 9, 41, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22284, 657, 684, 15, 50, "Input"],
Cell[22971, 674, 614, 14, 47, "Output"],
Cell[23588, 690, 428, 6, 30, "Output"]
}, Open  ]],
Cell[24031, 699, 254, 6, 31, "Input"],
Cell[CellGroupData[{
Cell[24310, 709, 922, 32, 147, "Input"],
Cell[25235, 743, 5625, 185, 193, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30897, 933, 460, 12, 50, "Input"],
Cell[31360, 947, 887, 20, 30, "Output"],
Cell[32250, 969, 726, 20, 30, "Output"]
}, Open  ]],
Cell[32991, 992, 456, 15, 31, "Input"],
Cell[CellGroupData[{
Cell[33472, 1011, 1446, 46, 60, "Input"],
Cell[34921, 1059, 394, 9, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35352, 1073, 2600, 73, 111, "Input"],
Cell[37955, 1148, 2697, 81, 94, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40689, 1234, 261, 4, 30, "Input"],
Cell[40953, 1240, 408, 6, 30, "Output"]
}, Open  ]],
Cell[41376, 1249, 4508, 138, 210, "Input"],
Cell[CellGroupData[{
Cell[45909, 1391, 361, 7, 50, "Input"],
Cell[46273, 1400, 464, 10, 30, "Output"],
Cell[46740, 1412, 462, 10, 30, "Output"]
}, Open  ]],
Cell[47217, 1425, 2245, 67, 88, "Input"],
Cell[49465, 1494, 642, 20, 30, "Input"],
Cell[CellGroupData[{
Cell[50132, 1518, 195, 5, 30, "Input"],
Cell[50330, 1525, 238, 3, 30, "Output"]
}, Open  ]],
Cell[50583, 1531, 176, 3, 31, "Input"],
Cell[50762, 1536, 1374, 42, 30, "Input"],
Cell[52139, 1580, 560, 20, 31, "Input"],
Cell[52702, 1602, 589, 14, 47, "Input"],
Cell[CellGroupData[{
Cell[53316, 1620, 535, 13, 50, "Input"],
Cell[53854, 1635, 308, 5, 30, "Output"],
Cell[54165, 1642, 269, 4, 30, "Output"]
}, Open  ]],
Cell[54449, 1649, 557, 16, 30, "Input"],
Cell[55009, 1667, 565, 15, 30, "Input"],
Cell[55577, 1684, 2072, 62, 138, "Input"],
Cell[CellGroupData[{
Cell[57674, 1750, 761, 19, 49, "Input"],
Cell[58438, 1771, 3896, 128, 371, "Output"]
}, Open  ]],
Cell[62349, 1902, 849, 22, 30, "Input"],
Cell[63201, 1926, 576, 18, 30, "Input"],
Cell[CellGroupData[{
Cell[63802, 1948, 2859, 90, 150, "Input"],
Cell[66664, 2040, 12280, 371, 451, "Output"],
Cell[78947, 2413, 13651, 409, 449, "Output"],
Cell[92601, 2824, 13677, 410, 449, "Output"],
Cell[106281, 3236, 7292, 221, 451, "Output"]
}, Open  ]],
Cell[113588, 3460, 403, 12, 31, "Input"],
Cell[113994, 3474, 630, 18, 30, "Input"],
Cell[114627, 3494, 375, 11, 31, "Input"],
Cell[CellGroupData[{
Cell[115027, 3509, 229, 6, 30, "Input"],
Cell[115259, 3517, 292, 7, 30, "Output"]
}, Open  ]],
Cell[115566, 3527, 299, 6, 31, "Input"],
Cell[CellGroupData[{
Cell[115890, 3537, 693, 21, 49, "Input"],
Cell[116586, 3560, 3651, 115, 329, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120274, 3680, 218, 7, 30, "Input"],
Cell[120495, 3689, 606, 20, 53, "Output"]
}, Open  ]],
Cell[121116, 3712, 517, 17, 39, "Input"],
Cell[121636, 3731, 373, 7, 31, "Input"],
Cell[122012, 3740, 819, 23, 30, "Input"],
Cell[CellGroupData[{
Cell[122856, 3767, 337, 8, 50, "Input"],
Cell[123196, 3777, 4347, 107, 384, "Output"],
Cell[127546, 3886, 3486, 96, 222, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131069, 3987, 179, 3, 50, "Input"],
Cell[131251, 3992, 363, 8, 30, "Output"],
Cell[131617, 4002, 351, 8, 30, "Output"]
}, Open  ]],
Cell[131983, 4013, 741, 20, 31, "Input"],
Cell[CellGroupData[{
Cell[132749, 4037, 1347, 42, 157, "Input"],
Cell[134099, 4081, 204, 6, 41, "Output"]
}, Open  ]],
Cell[134318, 4090, 735, 20, 31, "Input"],
Cell[135056, 4112, 553, 13, 31, "Input"],
Cell[135612, 4127, 515, 17, 47, "Input"],
Cell[136130, 4146, 484, 8, 31, "Input"],
Cell[CellGroupData[{
Cell[136639, 4158, 1817, 63, 88, "Input"],
Cell[138459, 4223, 769, 25, 63, "Output"],
Cell[139231, 4250, 715, 23, 63, "Output"],
Cell[139949, 4275, 715, 23, 63, "Output"],
Cell[140667, 4300, 771, 25, 63, "Output"]
}, Open  ]],
Cell[141453, 4328, 763, 18, 31, "Input"],
Cell[142219, 4348, 6316, 183, 304, "Input"],
Cell[CellGroupData[{
Cell[148560, 4535, 778, 22, 50, "Input"],
Cell[149341, 4559, 1117, 32, 30, "Output"],
Cell[150461, 4593, 1115, 32, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151613, 4630, 927, 28, 50, "Input"],
Cell[152543, 4660, 5398, 159, 155, "Output"],
Cell[157944, 4821, 5398, 159, 155, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163379, 4985, 367, 11, 50, "Input"],
Cell[163749, 4998, 240, 4, 30, "Output"],
Cell[163992, 5004, 240, 4, 30, "Output"]
}, Open  ]],
Cell[164247, 5011, 5781, 172, 311, "Input"],
Cell[170031, 5185, 576, 10, 31, "Input"],
Cell[170610, 5197, 1441, 38, 50, "Input"],
Cell[CellGroupData[{
Cell[172076, 5239, 788, 22, 30, "Input"],
Cell[172867, 5263, 1145, 35, 30, "Output"]
}, Open  ]],
Cell[174027, 5301, 761, 19, 31, "Input"],
Cell[CellGroupData[{
Cell[174813, 5324, 2575, 82, 107, "Input"],
Cell[177391, 5408, 3108, 105, 88, "Output"]
}, Open  ]],
Cell[180514, 5516, 750, 15, 31, "Input"],
Cell[181267, 5533, 661, 18, 50, "Input"],
Cell[181931, 5553, 884, 25, 30, "Input"],
Cell[182818, 5580, 619, 10, 31, "Input"],
Cell[CellGroupData[{
Cell[183462, 5594, 201, 4, 30, "Input"],
Cell[183666, 5600, 20270, 587, 618, "Output"]
}, Open  ]],
Cell[203951, 6190, 290, 8, 30, "Input"],
Cell[CellGroupData[{
Cell[204266, 6202, 381, 12, 50, "Input"],
Cell[204650, 6216, 354, 8, 47, "Output"],
Cell[205007, 6226, 354, 8, 47, "Output"]
}, Open  ]],
Cell[205376, 6237, 600, 10, 31, "Input"],
Cell[205979, 6249, 738, 23, 50, "Input"],
Cell[206720, 6274, 698, 14, 31, "Input"],
Cell[CellGroupData[{
Cell[207443, 6292, 1759, 53, 174, "Input"],
Cell[209205, 6347, 548, 13, 47, "Output"],
Cell[209756, 6362, 366, 6, 30, "Output"],
Cell[210125, 6370, 563, 14, 47, "Output"],
Cell[210691, 6386, 364, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211092, 6397, 663, 16, 30, "Input"],
Cell[211758, 6415, 1714, 51, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213509, 6471, 283, 7, 50, "Input"],
Cell[213795, 6480, 363, 12, 48, "Output"],
Cell[214161, 6494, 387, 13, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214585, 6512, 719, 23, 50, "Input"],
Cell[215307, 6537, 471, 14, 48, "Output"],
Cell[215781, 6553, 471, 14, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216289, 6572, 717, 23, 50, "Input"],
Cell[217009, 6597, 426, 13, 48, "Output"],
Cell[217438, 6612, 424, 13, 48, "Output"]
}, Open  ]],
Cell[217877, 6628, 774, 16, 31, "Input"],
Cell[CellGroupData[{
Cell[218676, 6648, 930, 26, 30, "Input"],
Cell[219609, 6676, 839, 26, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220485, 6707, 1882, 54, 90, "Input"],
Cell[222370, 6763, 312, 5, 30, "Output"],
Cell[222685, 6770, 799, 24, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223521, 6799, 2169, 70, 50, "Input"],
Cell[225693, 6871, 1118, 31, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[226848, 6907, 3343, 92, 119, "Input"],
Cell[230194, 7001, 392, 6, 30, "Output"],
Cell[230589, 7009, 995, 29, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231621, 7043, 2206, 72, 50, "Input"],
Cell[233830, 7117, 560, 15, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234427, 7137, 1653, 51, 71, "Input"],
Cell[236083, 7190, 219, 3, 30, "Output"],
Cell[236305, 7195, 546, 16, 47, "Output"]
}, Open  ]],
Cell[236866, 7214, 1329, 37, 33, "Input"],
Cell[CellGroupData[{
Cell[238220, 7255, 1646, 45, 145, "Input"],
Cell[239869, 7302, 625, 17, 47, "Output"],
Cell[240497, 7321, 601, 16, 47, "Output"],
Cell[241101, 7339, 617, 17, 48, "Output"],
Cell[241721, 7358, 618, 17, 48, "Output"],
Cell[242342, 7377, 368, 8, 30, "Output"],
Cell[242713, 7387, 366, 8, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[243116, 7400, 2407, 67, 242, "Input"],
Cell[245526, 7469, 633, 15, 45, "Output"],
Cell[246162, 7486, 635, 15, 45, "Output"],
Cell[246800, 7503, 744, 19, 47, "Output"],
Cell[247547, 7524, 746, 19, 47, "Output"],
Cell[248296, 7545, 746, 19, 47, "Output"],
Cell[249045, 7566, 744, 19, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249826, 7590, 2975, 99, 145, "Input"],
Cell[252804, 7691, 641, 21, 47, "Output"],
Cell[253448, 7714, 446, 14, 47, "Output"],
Cell[253897, 7730, 424, 13, 47, "Output"],
Cell[254324, 7745, 441, 14, 48, "Output"],
Cell[254768, 7761, 441, 14, 48, "Output"],
Cell[255212, 7777, 186, 4, 30, "Output"],
Cell[255401, 7783, 187, 4, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[255625, 7792, 2973, 99, 145, "Input"],
Cell[258601, 7893, 2682, 94, 86, "Output"],
Cell[261286, 7989, 357, 11, 45, "Output"],
Cell[261646, 8002, 357, 11, 45, "Output"],
Cell[262006, 8015, 468, 15, 47, "Output"],
Cell[262477, 8032, 470, 15, 47, "Output"],
Cell[262950, 8049, 468, 15, 47, "Output"],
Cell[263421, 8066, 468, 15, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263926, 8086, 999, 28, 50, "Input"],
Cell[264928, 8116, 2035, 69, 84, "Output"],
Cell[266966, 8187, 5390, 181, 169, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[272393, 8373, 1023, 29, 30, "Input"],
Cell[273419, 8404, 8641, 257, 353, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[282097, 8666, 267, 8, 30, "Input"],
Cell[282367, 8676, 1975, 66, 104, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[284379, 8747, 118, 2, 30, "Input"],
Cell[284500, 8751, 323, 7, 30, "Output"]
}, Open  ]],
Cell[284838, 8761, 1118, 28, 33, "Input"],
Cell[285959, 8791, 4042, 122, 278, "Input"],
Cell[CellGroupData[{
Cell[290026, 8917, 242, 4, 50, "Input"],
Cell[290271, 8923, 217, 4, 30, "Output"],
Cell[290491, 8929, 217, 4, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290745, 8938, 201, 5, 30, "Input"],
Cell[290949, 8945, 165, 2, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[291151, 8952, 505, 13, 50, "Input"],
Cell[291659, 8967, 1416, 24, 69, "Output"],
Cell[293078, 8993, 121, 2, 30, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

